Scalar-Fermion Analytic Bootstrap in 4D

In this work we discuss an analytic bootstrap approach [1,2] in the context of spinning 4D conformal blocks [3,4]. As an example we study the simplest spinning case, the scalar-fermion correlator $\langle\phi\psi\phi\bar\psi\rangle$. We find that to every pair of primary scalar $\phi$ and fermion $\psi$ correspond two infinite towers of fermionic large spin primary operators. We compute their twists and products of OPE coefficients using both s-t and u-t bootstrap equations to the leading and sub-leading orders. We find that the leading order is represented by the scalar-fermion generalized free theory and the sub-leading order is governed by the minimal twist bosonic (light scalars, currents and the energy-momentum tensor) and fermionic (light fermions and the suppersymmetric current) operators present in the spectrum.

==> anc/Example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    727138,      19194]
NotebookOptionsPosition[    657534,      18070]
NotebookOutlinePosition[    661264,      18147]
CellTagsIndexPosition[    660621,      18130]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.709278464987898*^9, 
  3.709278466270914*^9}},ExpressionUUID->"1cad5075-a327-4daf-89c4-\
93c2f5793ea4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"loading", " ", "the", " ", "CFT4D", " ", "package"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"<<", "CFTs4D`"}]}]], "Input",
 CellChangeTimes->{{3.695034630532866*^9, 3.695034635156251*^9}, {
   3.712985912032529*^9, 3.712985947112541*^9}, {3.712986639612319*^9, 
   3.712986674197723*^9}, {3.712986774184381*^9, 3.712986774623906*^9}, 
   3.71298728280462*^9},ExpressionUUID->"5b41efd5-31e9-4354-806a-\
3bf0f7b8c4cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"loading", " ", "the", " ", "extra", " ", "functionality"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "\"\<analyticBootstrap4D.m\>\""}]}]}]], "Input",
 CellChangeTimes->{{3.712986782217622*^9, 3.712986794373633*^9}, {
   3.717492812057363*^9, 3.71749281461528*^9}, 
   3.717492979886979*^9},ExpressionUUID->"5beddf95-2541-475c-91ef-\
97487a77db48"],

Cell[CellGroupData[{

Cell["Documentation", "Chapter",
 CellChangeTimes->{{3.715066603845241*^9, 3.715066607677144*^9}},
 ExpressionUUID -> "7de9e28e-7aa5-42a8-8db3-988c48fd6d63"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "in", " ", "what", " ", "follows", " ", "we", " ", "will", " ", "work", " ",
    "only", " ", "with", " ", "the", " ", "twist", " ", "instead", " ", "of", 
   " ", "scaling", " ", 
   RowBox[{"dimensions", "!"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.71298784036598*^9, 3.7129878673468246`*^9}, {
  3.712988529077056*^9, 3.712988532810584*^9}},
 ExpressionUUID -> "c58c5e27-26b9-414a-91da-32f49e20df1c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "One", " ", "should", " ", "use", " ", "the", " ", "above", " ", 
    "functions", " ", "for", " ", "the", " ", "expressions", " ", "written", 
    " ", "in", " ", "terms", " ", "of", " ", "k"}], "-", 
   RowBox[{
   "functions", " ", "and", " ", "unplugged", " ", "coefficients", " ", "cs", 
    " ", "and", " ", "csd"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.712988975158038*^9, 3.712989015316016*^9}},
 ExpressionUUID -> "dd930f32-88ec-454a-aeaa-03f77395b06b"],

Cell[CellGroupData[{

Cell["1. keepLeadingTerm", "Subsubsection",
 CellChangeTimes->{{3.715066935048003*^9, 3.715066937990779*^9}},
 ExpressionUUID -> "0ebf7815-9d6d-42f9-b035-824be71fd2b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "keepLeadingTerm"}]], "Input",
 CellChangeTimes->{3.715066620429575*^9},
 ExpressionUUID -> "9bc308d8-d6bd-46e5-b722-853d88a1fed3"],

Cell[BoxData[
 StyleBox["\<\"keepLeadingTerm[z_][expr_] repalces the k[z]-functions in \
'expr' so that only the leading term in the expansion around 'z=0' remains. \
\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.715066621147872*^9},
 CellTags->"Info963715073821-6911399"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", " ", 
       RowBox[{"d", " ", 
        RowBox[{"z", "^", "3"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", "z", 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"f", "[", "zb", "]"}], " ", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{
        RowBox[{"\[Rho]1", "+", "1"}], ",", "A1", ",", "B1", ",", "C1"}], 
       "]"}], "[", "z", "]"}]}]}], "//", 
   RowBox[{"keepLeadingTerm", "[", "z", "]"}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.71506663405425*^9, 3.715066792230171*^9}, {
  3.715424871354908*^9, 3.7154248736792307`*^9}},
 ExpressionUUID -> "e09c785e-27f6-4b19-9f2e-4b66b49a7b4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.001822`", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], " ", 
     SuperscriptBox["z", 
      RowBox[{"1", "+", "\[Rho]1"}]]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"1", "+", "\[Rho]1"}]], " ", 
     RowBox[{"f", "[", 
      OverscriptBox["z", "\[HorizontalLine]"], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7150667873317633`*^9, 3.715066793524357*^9}, 
   3.71542487410743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", "z", 
      "]"}], "+", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{
        RowBox[{"\[Rho]1", "+", "l"}], ",", "A1", ",", "B1", ",", "C1"}], 
       "]"}], "[", "z", "]"}]}], "//", 
    RowBox[{"keepLeadingTerm", "[", "z", "]"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"l", "\[Equal]", "0"}]}]}], "]"}], "&"}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.715066848134495*^9, 3.715066904246863*^9}, 
   3.715424883491996*^9},
 ExpressionUUID -> "b29bb925-9b56-4807-997f-32f1cc3f2f84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.001699`", ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["z", "\[Rho]1"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.715066856005525*^9, {3.7150668969317427`*^9, 3.71506690469759*^9}, 
   3.715424809652635*^9, 3.715424884604018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", "z", 
     "]"}], "+", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{
       RowBox[{"\[Rho]1", "+", "l"}], ",", "A1", ",", "B1", ",", "C1"}], 
      "]"}], "[", "z", "]"}]}], "//", 
   RowBox[{"keepLeadingTerm", "[", "z", "]"}]}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"l", ">", "10"}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.715066917558874*^9, 3.715066918966936*^9}},
 ExpressionUUID -> "0dc91b39-6239-48a9-8c4d-29f18e66dd84"],

Cell[BoxData[
 SuperscriptBox["z", "\[Rho]1"]], "Output",
 CellChangeTimes->{3.715066919563251*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "function", " ", "keepLeadingTerm", " ", "is", " ", 
    "equivalent", " ", "to", " ", 
    RowBox[{"kFunctionExpan", "[", 
     RowBox[{"0", ",", "z"}], "]"}]}], ",", " ", 
   RowBox[{"but", " ", "is", " ", 
    RowBox[{"quicker", ".", " ", "To"}], " ", "compare", " ", "we", " ", 
    "use", " ", "the", " ", "latter", " ", "to", " ", "do", " ", "the", " ", 
    "same", " ", "computations"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.715424825132657*^9, 3.715424861281686*^9}, {
  3.7154253360675297`*^9, 3.715425400518244*^9}},
 ExpressionUUID -> "2859b7af-afc8-4e8b-a029-99f86568b482"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"z", "+", " ", 
       RowBox[{"d", " ", 
        RowBox[{"z", "^", "3"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", "z", 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"f", "[", "zb", "]"}], " ", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{
        RowBox[{"\[Rho]1", "+", "1"}], ",", "A1", ",", "B1", ",", "C1"}], 
       "]"}], "[", "z", "]"}]}]}], "//", 
   RowBox[{"kFunctionExpan", "[", 
    RowBox[{"0", ",", "z"}], "]"}]}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.715424713100802*^9, 3.715424723952916*^9}, 
   3.715424878250395*^9},
 ExpressionUUID -> "64b17147-c31c-4c0f-ba1b-a094fda16345"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.01749`", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], " ", 
     SuperscriptBox["z", 
      RowBox[{"1", "+", "\[Rho]1"}]]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"1", "+", "\[Rho]1"}]], " ", 
     RowBox[{"f", "[", 
      OverscriptBox["z", "\[HorizontalLine]"], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.715424724436502*^9, 3.715424878917385*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", "z", 
      "]"}], "+", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{
        RowBox[{"\[Rho]1", "+", "l"}], ",", "A1", ",", "B1", ",", "C1"}], 
       "]"}], "[", "z", "]"}]}], "//", 
    RowBox[{"kFunctionExpan", "[", 
     RowBox[{"0", ",", "z"}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"l", "\[Equal]", "0"}]}]}], "]"}], "&"}]}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.715424774143785*^9, 3.715424802114923*^9}, 
   3.71542488845004*^9},
 ExpressionUUID -> "6ac31153-6f5b-44d4-8772-0970d32240ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.626859`", ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["z", "\[Rho]1"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.715424787577084*^9, 3.7154248076228333`*^9}, {
  3.71542489033811*^9, 3.715424896582691*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2. kFunctionExpanUnevaluated, plugkFunctionExpansions and kFunctionExpan\
\>", "Subsubsection",
 CellChangeTimes->{
  3.7150715238849487`*^9, {3.715073839758279*^9, 3.715073840470578*^9}, {
   3.715423825727479*^9, 3.715423831022785*^9}, {3.715424671120899*^9, 
   3.715424681280368*^9}},
 ExpressionUUID -> "ac65da6a-8c97-48f1-8381-8b792deb9317"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "kFunctionExpanUnevaluated"}]], "Input",
 CellChangeTimes->{{3.715071527963225*^9, 3.71507152923604*^9}, {
   3.715423837120263*^9, 3.7154238393331614`*^9}, 3.715424039579709*^9},
 ExpressionUUID -> "13df7401-649d-43bf-a8fc-880ffc17dc1a"],

Cell[BoxData[
 StyleBox["\<\"kFunctionExpanUnevaluated[N_,z_][expr_] expands k[z], \
k^(1,0,0,0)[z] and k[1-z] functions in 'expr' around 'z=0' up to order \
'N',\\nIt gives the answer in terms of unevaluated functions \
dkFunctionExpansion and kFunctionExpansion and 'N' can be just a \
symbole.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.715424040889703*^9},
 CellTags->"Info173715431240-3941197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", "zb", 
    "]"}], "//", 
   RowBox[{"kFunctionExpanUnevaluated", "[", 
    RowBox[{"order", ",", 
     RowBox[{"1", "-", "zb"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.715071531292712*^9, 3.7150715475723667`*^9}, {
  3.715071584060906*^9, 3.7150715850364313`*^9}, {3.715071655918777*^9, 
  3.715071656076593*^9}, {3.7150777231438437`*^9, 3.715077725639348*^9}, {
  3.715423899670043*^9, 3.7154239028377953`*^9}, {3.715424031422928*^9, 
  3.71542403233871*^9}, {3.71543476550487*^9, 3.7154347849602537`*^9}, {
  3.715434839002164*^9, 3.715434839408247*^9}, {3.7154352115800953`*^9, 
  3.7154352144576197`*^9}},
 ExpressionUUID -> "1a77b9d9-15dd-4e4d-981f-9bdc6400a9e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kFunctionExpansion", "[", 
   RowBox[{
    TagBox[GridBox[{
       {"\[Piecewise]", GridBox[{
          {
           SuperscriptBox[
            OverscriptBox["z", "\[HorizontalLine]"], "\[Rho]1"], 
           RowBox[{"m0", "\[Equal]", "0"}]},
          {"0", 
           TagBox["True",
            "PiecewiseDefault",
            AutoDelete->True]}
         },
         AllowedDimensions->{2, Automatic},
         Editable->True,
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{1.}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.84]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}},
         Selectable->True]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.35]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     "Piecewise",
     DeleteWithContents->True,
     Editable->False,
     SelectWithContents->True,
     Selectable->False], ",", "A1", ",", "B1", ",", "C1", ",", "\[Rho]1", ",",
     "order"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "-", 
     OverscriptBox["z", "\[HorizontalLine]"]}], ",", "1"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.7150715479692707`*^9, 3.715071585756588*^9, 
  3.7150716565980053`*^9, 3.71507772623774*^9, 3.715424056445778*^9, 
  3.71543478573356*^9, 3.715434840391162*^9, 3.71543521494744*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", 
     RowBox[{"1", "-", "zb"}], "]"}], "//", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"#", ",", "\[Rho]1"}], "]"}], "&"}]}], ")"}], "//", 
  RowBox[{"kFunctionExpanUnevaluated", "[", 
   RowBox[{"order", ",", 
    RowBox[{"1", "-", "zb"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.715434848815757*^9, 3.71543487614373*^9}, {
  3.715435218826329*^9, 3.715435222025177*^9}},
 ExpressionUUID -> "7a4f2e3a-0687-4a7e-881d-842e6bb90dde"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     OverscriptBox["z", "\[HorizontalLine]"]}], ")"}], "\[Rho]1"], " ", 
  RowBox[{
   RowBox[{"dkFunctionExpansion", "[", 
    RowBox[{
     TagBox[GridBox[{
        {"\[Piecewise]", GridBox[{
           {"1", 
            RowBox[{"m0", "\[Equal]", "0"}]},
           {"0", 
            TagBox["True",
             "PiecewiseDefault",
             AutoDelete->True]}
          },
          AllowedDimensions->{2, Automatic},
          Editable->True,
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{1.}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.84]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}},
          Selectable->True]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
         "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.35]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      "Piecewise",
      DeleteWithContents->True,
      Editable->False,
      SelectWithContents->True,
      Selectable->False], ",", "A1", ",", "B1", ",", "C1", ",", "\[Rho]1", 
     ",", "order"}], "]"}], "[", 
   RowBox[{"1", "-", 
    OverscriptBox["z", "\[HorizontalLine]"]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.715434854868857*^9, 3.715434876674561*^9}, 
   3.715435222871871*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "plugkFunctionExpansions"}]], "Input",
 CellChangeTimes->{{3.715424099030285*^9, 3.715424099750464*^9}},
 ExpressionUUID -> "c6ccdbd5-8e03-4c20-aa0b-66c56341d706"],

Cell[BoxData[
 StyleBox["\<\"plugkFunctionExpansions[expr_] plugs the functions the \
explicit forms of 'dkFunctionExpansion[x]', 'kFunctionExpansion[{x,0}]' \
\\nand 'kFunctionExpansion[{x,0}]' in 'expr'. \"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.715424100351029*^9},
 CellTags->"Info213715431300-3941197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out2", "=", 
  RowBox[{
   RowBox[{"out1", "/.", 
    RowBox[{"order", "\[Rule]", "1"}]}], "//", 
   "plugkFunctionExpansions"}]}]], "Input",
 CellChangeTimes->{{3.715071563488042*^9, 3.71507159246034*^9}, {
  3.715077731303396*^9, 3.715077762455162*^9}, {3.7154352260418386`*^9, 
  3.715435228920273*^9}},
 ExpressionUUID -> "6fc40d64-29a1-462f-88ee-beed3f176602"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["z", "\[HorizontalLine]"], "\[Rho]1"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "B1", "+", 
      RowBox[{"2", " ", "\[Rho]1"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "EulerGamma"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        OverscriptBox["z", "\[HorizontalLine]"]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"A1", "+", "\[Rho]1"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"B1", "+", "\[Rho]1"}]}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "\[Rho]1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"B1", "+", "\[Rho]1"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      OverscriptBox["z", "\[HorizontalLine]"]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["z", "\[HorizontalLine]"], "\[Rho]1"], " ", 
    RowBox[{"(", 
     RowBox[{"A1", "+", "\[Rho]1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"B1", "+", "\[Rho]1"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "B1", "+", 
      RowBox[{"2", " ", "\[Rho]1"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "EulerGamma"}], ")"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        OverscriptBox["z", "\[HorizontalLine]"]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "A1", "+", "\[Rho]1"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "B1", "+", "\[Rho]1"}]}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "\[Rho]1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"B1", "+", "\[Rho]1"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.715071573471184*^9, 3.715071593546526*^9}, 
   3.715071658406706*^9, {3.7150777351511803`*^9, 3.715077762763274*^9}, 
   3.715424062059807*^9, 3.715435229054982*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "kFunctionExpan"}]], "Input",
 CellChangeTimes->{{3.715424106716071*^9, 3.7154241074145613`*^9}},
 ExpressionUUID -> "0bd03b28-d092-4fb5-ab26-cc24c0b85376"],

Cell[BoxData[
 StyleBox["\<\"kFunctionExpan[N_,z_][expr_] expands k[z], k^(1,0,0,0)[z] and \
k[1-z] functions in 'expr' around 'z=0' up to order 'N', 'N' is a \
non-negative integer .\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7154241079449053`*^9},
 CellTags->"Info223715431307-3941197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", 
     RowBox[{"\[Rho]1", ",", "A1", ",", "B1", ",", "C1"}], "]"}], "[", "zb", 
    "]"}], "//", 
   RowBox[{"kFunctionExpan", "[", 
    RowBox[{"1", ",", 
     RowBox[{"1", "-", "zb"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7154240737363377`*^9, 3.715424084398108*^9}},
 ExpressionUUID -> "44d9274f-3128-4531-8710-5f63a5da6af5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["z", "\[HorizontalLine]"], "\[Rho]1"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "B1", "+", 
      RowBox[{"2", " ", "\[Rho]1"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "EulerGamma"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        OverscriptBox["z", "\[HorizontalLine]"]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"A1", "+", "\[Rho]1"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"B1", "+", "\[Rho]1"}]}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "\[Rho]1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"B1", "+", "\[Rho]1"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      OverscriptBox["z", "\[HorizontalLine]"]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["z", "\[HorizontalLine]"], "\[Rho]1"], " ", 
    RowBox[{"(", 
     RowBox[{"A1", "+", "\[Rho]1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"B1", "+", "\[Rho]1"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "B1", "+", 
      RowBox[{"2", " ", "\[Rho]1"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "EulerGamma"}], ")"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        OverscriptBox["z", "\[HorizontalLine]"]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "A1", "+", "\[Rho]1"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "B1", "+", "\[Rho]1"}]}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"A1", "+", "\[Rho]1"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"B1", "+", "\[Rho]1"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.715424084753409*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out3", "-", "out2"}]], "Input",
 CellChangeTimes->{{3.715424111012599*^9, 3.715424118042035*^9}},
 ExpressionUUID -> "96314f76-2746-40b0-833a-184a1c3d835b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.715424119145256*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3. largeSpinExpan, largeSpinSum and largeSpinApprox", "Subsubsection",
 CellChangeTimes->{{3.715423654678265*^9, 3.715423671205044*^9}, {
  3.715424646505589*^9, 3.715424657352356*^9}, {3.7213834446903152`*^9, 
  3.72138344481651*^9}},
 ExpressionUUID -> "b4b628c2-d323-4b09-ad82-d0eafa26867a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "largeSpinExpan"}]], "Input",
 CellChangeTimes->{{3.715319494184185*^9, 3.715319518504733*^9}, {
  3.715331354952066*^9, 3.715331358136282*^9}},
 ExpressionUUID -> "3ce5de6c-a307-4e24-aee4-ef30f37cc099"],

Cell[BoxData[
 StyleBox["\<\"largeSpinExpan[pVal_,subleading_,z_][expr_] replaces replaces \
k[1-z] and \!\(\*TagBox[\\nStyleBox[\\nRowBox[{\\nRowBox[{\\\"Derivative\\\", \
\\\"[\\\", \\nRowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"]\\\"}], \\\"[\\\", \\\"k\\\", \
\\\"]\\\"}],\\nShowSpecialCharacters->False,\\nShowStringCharacters->True,\\\
nNumberMarks->True],\\nFullForm]\)[1-z]-fucntions in 'expr' with their \
approximation at large spin 'l'. It assumes that only half of the blocks are \
present\\nin the expression 'expr', in other words terms \
k[\[Rho]+l,a,b,c][1-zb] are dropped.\\nPlugs the coefficients 'cs' and 'csd' \
in the large spin 'l' limit.\\nIf the option 'subleading'=True, the \
expression will give the subleading term in  '1/l' expansion.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.715405786236445*^9},
 CellTags->"Info173715412986-5327080"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out01", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"csd", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
         ",", "\[CapitalDelta]4"}], "}"}]}], "]"}], "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "]"}], "  ", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{
       RowBox[{
        FractionBox["tw", "2"], "+", "l", "+", "\[Mu]"}], ",", "a", ",", "b", 
       ",", "c"}], "]"}], "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "//", 
   RowBox[{"largeSpinExpan", "[", 
    RowBox[{"1", ",", "False", ",", "z"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.715328837530552*^9, 3.7153288384699373`*^9}, 
   3.7153304491518383`*^9, {3.715331372985538*^9, 3.715331375643568*^9}, {
   3.715424154785304*^9, 3.715424163801087*^9}, {3.7154358100298023`*^9, 
   3.715435816981524*^9}, {3.7154358557731256`*^9, 3.71543586280534*^9}, 
   3.715435917951342*^9},
 ExpressionUUID -> "f9d092a2-4ce6-4d56-bb50-1e7ea61072e5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "13"}], "+", "c", "+", 
     RowBox[{"2", " ", "l"}], "+", "tw", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
   SqrtBox["l"], " ", 
   SuperscriptBox["z", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["a", "2"]}], "-", 
     FractionBox["b", "2"], "+", 
     FractionBox["c", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "15"}], "+", 
     RowBox[{"46", " ", "tw"}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["tw", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "3"]}], "+", 
     RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
     RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{
     "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "15"}], "+", 
     RowBox[{"46", " ", "tw"}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["tw", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "3"]}], "+", 
     RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
     RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{
     "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{
     RowBox[{"a", "+", "b", "-", "c"}], ",", 
     RowBox[{"2", " ", "l", " ", 
      SqrtBox["z"]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.715328839074176*^9, 3.7153304602009563`*^9, 
  3.715331376705155*^9, 3.715405554645857*^9, 3.7154127939344263`*^9, 
  3.7154150214493027`*^9, 3.715423594209639*^9, 3.7154241737032146`*^9, 
  3.7154358201183*^9, 3.715435863507875*^9, 3.7154359187727327`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"out02", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"csd", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3",
           ",", "\[CapitalDelta]4"}], "}"}]}], "]"}], "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "]"}], 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{
        RowBox[{
         FractionBox["tw", "2"], "+", "l", "+", "\[Mu]"}], ",", "a", ",", "b",
         ",", "c"}], "]"}], "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "//", 
    RowBox[{"largeSpinExpan", "[", 
     RowBox[{"1", ",", "True", ",", "z"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7153293288877974`*^9, 3.715329353374597*^9}, {
   3.715330438775461*^9, 3.715330441652854*^9}, {3.715331364664487*^9, 
   3.715331365815982*^9}, 3.71540559113643*^9, {3.715424181073412*^9, 
   3.715424187478795*^9}, {3.715435898486045*^9, 3.7154358993187323`*^9}},
 ExpressionUUID -> "01d3b2ff-7d79-41cf-a7ed-5f3739b08a62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SqrtBox["l"], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "16"}], "+", "c", "+", 
      RowBox[{"2", " ", "l"}], "+", "tw", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["a", "2"]}], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"4", " ", "a"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"4", " ", "b"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"]}], "+", 
      RowBox[{"6", " ", "c"}], "+", 
      RowBox[{"8", " ", "a", " ", "c"}], "+", 
      RowBox[{"8", " ", "b", " ", "c"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"]}], "+", 
      RowBox[{"2", " ", "tw"}], "+", 
      RowBox[{"4", " ", "a", " ", "tw"}], "+", 
      RowBox[{"4", " ", "b", " ", "tw"}], "-", 
      RowBox[{"4", " ", "c", " ", "tw"}], "+", 
      RowBox[{"4", " ", "\[Mu]"}], "+", 
      RowBox[{"8", " ", "a", " ", "\[Mu]"}], "+", 
      RowBox[{"8", " ", "b", " ", "\[Mu]"}], "-", 
      RowBox[{"8", " ", "c", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"a", "+", "b", "-", "c"}], ",", 
      RowBox[{"2", " ", "l", " ", 
       SqrtBox["z"]}]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "13"}], "+", "c", "+", 
      RowBox[{"2", " ", "l"}], "+", "tw", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
    SqrtBox["l"], " ", 
    SuperscriptBox["z", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "c", "-", "tw", "-", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"1", "+", "a", "+", "b", "-", "c"}], ",", 
      RowBox[{"2", " ", "l", " ", 
       SqrtBox["z"]}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.715329329729569*^9, 3.715329353890209*^9}, 
   3.7153304600647717`*^9, 3.715331380064834*^9, 3.715333760055231*^9, 
   3.715405558340848*^9, 3.71540559381273*^9, 3.715412795217272*^9, 
   3.71541502266905*^9, 3.7154235977368593`*^9, 3.71542418837129*^9, 
   3.715435899976982*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Correction", " ", "to", " ", "the", " ", "twist", " ", 
    RowBox[{"f", "[", "tw", "]"}]}], "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"tw0", "+", 
      FractionBox["\[Gamma]", 
       RowBox[{"l", "^", "cor"}]]}], "]"}], " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"f", "[", "tw0", "]"}], " ", "+", " ", 
     RowBox[{
      FractionBox["\[Gamma]", 
       RowBox[{"l", "^", "cor"}]], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"f", "[", "tw0", "]"}], ",", "tw0"}], "]"}]}]}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7154360163055277`*^9, 3.715436099157269*^9}, {
  3.715436145325189*^9, 3.715436155712319*^9}},
 ExpressionUUID -> "8feb3044-8fad-4f1a-a2fd-38bb608735ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"out03", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["\[Gamma]", 
        SuperscriptBox["l", "cor"]], 
       RowBox[{
        RowBox[{"csd", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
            "\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "}"}]}], "]"}], 
        "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "]"}], 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]", "+", "l"}], "2"], ",", "a", ",", "b", 
          ",", "c"}], "]"}], "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"tw", "+", "l"}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "tw"}], "]"}], "&"}]}], "//", 
    RowBox[{"largeSpinExpan", "[", 
     RowBox[{"1", ",", "False", ",", "z"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.715405626229216*^9, 3.7154056455741243`*^9}, {
  3.71542434921638*^9, 3.715424413391762*^9}},
 ExpressionUUID -> "6720fa76-5a9e-497e-ac85-e5335dd71ca3"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["l", 
   RowBox[{
    FractionBox["1", "2"], "-", "cor"}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["a", "2"]}], "-", 
    FractionBox["b", "2"], "+", 
    FractionBox["c", "2"]}]], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{
    RowBox[{"a", "+", "b", "-", "c"}], ",", 
    RowBox[{"2", " ", "l", " ", 
     SqrtBox["z"]}]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["\[Pi]"]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SuperscriptBox["2", 
       RowBox[{"c", "+", 
        RowBox[{"2", " ", "l"}], "+", "tw"}]], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"11", " ", "tw"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["tw", "2"]}], "+", 
             SuperscriptBox["tw", "3"], "+", 
             RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
             RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
             RowBox[{
              SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
             RowBox[{"tw", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
             SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
             RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
             RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{
              SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
             "+", 
             RowBox[{
             "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
              "\[CapitalDelta]2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
              "\[CapitalDelta]2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
             RowBox[{"tw", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
             RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
             SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "88"}], "+", 
             RowBox[{"96", " ", "tw"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["tw", "2"]}], "+", 
             RowBox[{"32", " ", "\[CapitalDelta]3"}], "-", 
             RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
             RowBox[{"32", " ", "\[CapitalDelta]4"}], "+", 
             RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
             RowBox[{"16", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}],
              "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]4", "2"]}]}], ")"}]}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88"}], "+", 
            RowBox[{"96", " ", "tw"}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            RowBox[{"32", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"32", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"16", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}]}], ")"}]}]}],
     "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c", "+", 
        RowBox[{"2", " ", "l"}], "+", "tw"}]], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", "tw"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["tw", "2"]}], "+", 
        SuperscriptBox["tw", "3"], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
        RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
        
        RowBox[{
        "2", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", "tw"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["tw", "2"]}], "+", 
        SuperscriptBox["tw", "3"], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
        RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
        
        RowBox[{
        "2", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
        "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
        RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.715405631206406*^9, 3.715405655534906*^9}, 
   3.715405748414557*^9, 3.7154127982761*^9, 3.7154150275673313`*^9, 
   3.715423600155665*^9, {3.715424388681745*^9, 3.715424414768793*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "largeSpinSum"}]], "Input",
 CellChangeTimes->{{3.715424431027347*^9, 3.715424436872026*^9}},
 ExpressionUUID -> "3202ef15-8c3c-47a2-9b45-a89fff9bb6d0"],

Cell[BoxData[
 StyleBox["\<\"largeSpinSum[z_][expr_] replaces the Besselk[2l Sqrt[z]] \
functions in 'expr' with their sum over spin 'l' for 'z l^2 ~ 1'.\\nThe \
result might include functions of l, like 2^(-2l) or (-1)^l that need to \
compensated for manualy in the prefactors, otherwise this sum will not be \
valid.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7154244375215273`*^9},
 CellTags->"Info293715431637-3941197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out11", "=", 
  RowBox[{
   RowBox[{"out01", "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], "\[Rule]", "1"}]}], "//", 
   RowBox[{"largeSpinSum", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7154244402172813`*^9, 3.71542445212251*^9}, {
  3.715436404119493*^9, 3.7154364217925177`*^9}},
 ExpressionUUID -> "857b3694-0e08-4a30-838d-e9262eaade53"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "15"}], "+", "c", "+", 
     RowBox[{"2", " ", "l"}], "+", "tw", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
   SuperscriptBox["z", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], "-", 
     FractionBox["a", "2"], "-", 
     FractionBox["b", "2"], "+", 
     FractionBox["c", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "15"}], "+", 
     RowBox[{"46", " ", "tw"}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["tw", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "3"]}], "+", 
     RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
     RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{
     "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "15"}], "+", 
     RowBox[{"46", " ", "tw"}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["tw", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "3"]}], "+", 
     RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
     RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{
     "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "4"], "+", 
     FractionBox["a", "2"], "+", 
     FractionBox["b", "2"], "-", 
     FractionBox["c", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "4"], "-", 
     FractionBox["a", "2"], "-", 
     FractionBox["b", "2"], "+", 
     FractionBox["c", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.71542445250104*^9, {3.715436406828312*^9, 3.715436422373177*^9}},
 ExpressionUUID -> "977b804f-6da1-410d-a0bb-72954badbc4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out12", "=", 
  RowBox[{"out02", "//", 
   RowBox[{"largeSpinSum", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.71542446245839*^9, 3.7154244644423523`*^9}},
 ExpressionUUID -> "dff9973c-de15-45a2-be78-86e0a88cddc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "18"}], "+", "c", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"4", " ", "a"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"4", " ", "b"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"]}], "+", 
      RowBox[{"6", " ", "c"}], "+", 
      RowBox[{"8", " ", "a", " ", "c"}], "+", 
      RowBox[{"8", " ", "b", " ", "c"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"]}], "+", 
      RowBox[{"4", " ", "\[Mu]"}], "+", 
      RowBox[{"8", " ", "a", " ", "\[Mu]"}], "+", 
      RowBox[{"8", " ", "b", " ", "\[Mu]"}], "-", 
      RowBox[{"8", " ", "c", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], "+", 
      FractionBox["a", "2"], "+", 
      FractionBox["b", "2"], "-", 
      FractionBox["c", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "15"}], "+", "c", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "c", "-", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "4"], "+", 
      FractionBox["a", "2"], "+", 
      FractionBox["b", "2"], "-", 
      FractionBox["c", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.715424464811837*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out13", "=", 
  RowBox[{"out03", "//", 
   RowBox[{"largeSpinSum", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.715424474706594*^9, 3.715424476807727*^9}},
 ExpressionUUID -> "9e8fbe09-b9aa-4564-b84f-947d47361028"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], "+", 
    FractionBox["cor", "2"]}]], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["3", "4"], "+", 
    FractionBox["a", "2"], "+", 
    FractionBox["b", "2"], "-", 
    FractionBox["c", "2"], "-", 
    FractionBox["cor", "2"]}], "]"}], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["3", "4"], "-", 
    FractionBox["a", "2"], "-", 
    FractionBox["b", "2"], "+", 
    FractionBox["c", "2"], "-", 
    FractionBox["cor", "2"]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["\[Pi]"]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SuperscriptBox["2", 
       RowBox[{"c", "+", 
        RowBox[{"2", " ", "l"}], "+", "tw"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["a", "2"]}], "-", 
        FractionBox["b", "2"], "+", 
        FractionBox["c", "2"]}]], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"11", " ", "tw"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["tw", "2"]}], "+", 
             SuperscriptBox["tw", "3"], "+", 
             RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
             RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
             RowBox[{
              SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
             RowBox[{"tw", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
             SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
             RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
             RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{
              SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
             "+", 
             RowBox[{
             "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
              "\[CapitalDelta]2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
              "\[CapitalDelta]2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
             RowBox[{"tw", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
             RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
             SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "88"}], "+", 
             RowBox[{"96", " ", "tw"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["tw", "2"]}], "+", 
             RowBox[{"32", " ", "\[CapitalDelta]3"}], "-", 
             RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
             RowBox[{"32", " ", "\[CapitalDelta]4"}], "+", 
             RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
             RowBox[{"16", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}],
              "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]4", "2"]}]}], ")"}]}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88"}], "+", 
            RowBox[{"96", " ", "tw"}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            RowBox[{"32", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"32", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"16", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}]}], ")"}]}]}],
     "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c", "+", 
        RowBox[{"2", " ", "l"}], "+", "tw"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["a", "2"]}], "-", 
        FractionBox["b", "2"], "+", 
        FractionBox["c", "2"]}]], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", "tw"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["tw", "2"]}], "+", 
        SuperscriptBox["tw", "3"], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
        RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
        
        RowBox[{
        "2", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", "tw"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["tw", "2"]}], "+", 
        SuperscriptBox["tw", "3"], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
        RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
        
        RowBox[{
        "2", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
        "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
        RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.715424477217806*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "largeSpinApprox"}]], "Input",
 CellChangeTimes->{{3.71542369452474*^9, 3.71542369714357*^9}},
 ExpressionUUID -> "25ce88cd-0e3b-4134-a9f1-a7c3a3bde43d"],

Cell[BoxData[
 StyleBox["\<\"largeSpinApprox[pVal_,subleading_,z_][expr_] replaces k[1-z] \
and k^(1,0,0,0)[1-z]-fucntions in 'expr' with the sum over spin of its \
leading term in large spin expansion. It assumes that only half of the blocks \
are present\\nin the expression 'expr', in other words terms \
k[\[Rho]+l,a,b,c][1-zb] are dropped. Plugs the coefficients 'cs' and 'csd' in \
the large spin 'l' limit. \\nIf the option 'subleading'=True, the expression \
will give the subleading term in  '1/l' expansion.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.715423698206534*^9},
 CellTags->"Info93715430898-3941197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out21", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"z", "^", "a"}], 
     RowBox[{"1", "-", "z"}]], 
    RowBox[{
     RowBox[{"csd", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
         ",", "\[CapitalDelta]4"}], "}"}]}], "]"}], "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "]"}], "  ", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{
       RowBox[{"\[Mu]", "+", "l"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
     "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "//", 
   RowBox[{"largeSpinApprox", "[", 
    RowBox[{"1", ",", "False", ",", "z"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.71542449282631*^9, 3.7154245070271597`*^9}},
 ExpressionUUID -> "444e2493-d5ca-4e93-bb07-473d06b93f74"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "15"}], "+", "c", "+", 
     RowBox[{"2", " ", "l"}], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
   SuperscriptBox["z", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], "+", 
     FractionBox["a", "2"], "-", 
     FractionBox["b", "2"], "+", 
     FractionBox["c", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "15"}], "+", 
     RowBox[{"46", " ", "tw"}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["tw", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "3"]}], "+", 
     RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
     RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{
     "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
      SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "15"}], "+", 
     RowBox[{"46", " ", "tw"}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["tw", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "3"]}], "+", 
     RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
     RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{
     "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
     RowBox[{"8", " ", "tw", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
     RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
      SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "4"], "+", 
     FractionBox["a", "2"], "+", 
     FractionBox["b", "2"], "-", 
     FractionBox["c", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "4"], "-", 
     FractionBox["a", "2"], "-", 
     FractionBox["b", "2"], "+", 
     FractionBox["c", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.7154245075340023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"out22", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"csd", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3",
           ",", "\[CapitalDelta]4"}], "}"}]}], "]"}], "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "]"}], 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{
        RowBox[{"\[Mu]", "+", "l"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
      "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "//", 
    RowBox[{"largeSpinApprox", "[", 
     RowBox[{"1", ",", "True", ",", "z"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7153293288877974`*^9, 3.715329353374597*^9}, {
   3.715330438775461*^9, 3.715330441652854*^9}, {3.715331364664487*^9, 
   3.715331365815982*^9}, 3.71540559113643*^9, {3.715424181073412*^9, 
   3.715424187478795*^9}, {3.715424523419882*^9, 3.715424536533889*^9}},
 ExpressionUUID -> "ccf74197-5224-4bef-a2c9-eca3895d2789"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "18"}], "+", "c", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"4", " ", "a"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"4", " ", "b"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"]}], "+", 
      RowBox[{"6", " ", "c"}], "+", 
      RowBox[{"8", " ", "a", " ", "c"}], "+", 
      RowBox[{"8", " ", "b", " ", "c"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"]}], "+", 
      RowBox[{"4", " ", "\[Mu]"}], "+", 
      RowBox[{"8", " ", "a", " ", "\[Mu]"}], "+", 
      RowBox[{"8", " ", "b", " ", "\[Mu]"}], "-", 
      RowBox[{"8", " ", "c", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], "+", 
      FractionBox["a", "2"], "+", 
      FractionBox["b", "2"], "-", 
      FractionBox["c", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "tw"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "tw"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "tw"}], ")"}], "2"], " ", "tw"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "15"}], "+", "c", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]1"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]1", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]1", " ", 
       SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "+", 
      RowBox[{"46", " ", "tw"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["tw", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "3"]}], "+", 
      RowBox[{"26", " ", "\[CapitalDelta]3"}], "-", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]3", "3"]}], "-", 
      RowBox[{"26", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{"24", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
      RowBox[{
      "16", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"8", " ", "tw", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
      RowBox[{"24", " ", "\[CapitalDelta]3", " ", 
       SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[CapitalDelta]4", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "c", "-", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "4"], "+", 
      FractionBox["a", "2"], "+", 
      FractionBox["b", "2"], "-", 
      FractionBox["c", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox["a", "2"], "-", 
      FractionBox["b", "2"], "+", 
      FractionBox["c", "2"]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.715329329729569*^9, 3.715329353890209*^9}, 
   3.7153304600647717`*^9, 3.715331380064834*^9, 3.715333760055231*^9, 
   3.715405558340848*^9, 3.71540559381273*^9, 3.715412795217272*^9, 
   3.71541502266905*^9, 3.7154235977368593`*^9, 3.71542418837129*^9, 
   3.715424537459227*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"out23", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["\[Gamma]", 
        SuperscriptBox["l", "cor"]], 
       RowBox[{
        RowBox[{"csd", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
            "\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "}"}]}], "]"}], 
        "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "]"}], 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]", "+", "l"}], "2"], ",", "a", ",", "b", 
          ",", "c"}], "]"}], "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"tw", "+", "l"}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "tw"}], "]"}], "&"}]}], "//", 
    RowBox[{"largeSpinApprox", "[", 
     RowBox[{"1", ",", "False", ",", "z"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.715405626229216*^9, 3.7154056455741243`*^9}, {
  3.71542434921638*^9, 3.715424413391762*^9}, {3.715424528068099*^9, 
  3.71542454458845*^9}},
 ExpressionUUID -> "a3bd45e3-46b9-45d5-a91c-67d5c568bc96"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], "+", 
    FractionBox["cor", "2"]}]], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["3", "4"], "+", 
    FractionBox["a", "2"], "+", 
    FractionBox["b", "2"], "-", 
    FractionBox["c", "2"], "-", 
    FractionBox["cor", "2"]}], "]"}], " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["3", "4"], "-", 
    FractionBox["a", "2"], "-", 
    FractionBox["b", "2"], "+", 
    FractionBox["c", "2"], "-", 
    FractionBox["cor", "2"]}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["\[Pi]"]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SuperscriptBox["2", 
       RowBox[{"c", "+", 
        RowBox[{"2", " ", "l"}], "+", "tw"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["a", "2"]}], "-", 
        FractionBox["b", "2"], "+", 
        FractionBox["c", "2"]}]], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"11", " ", "tw"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["tw", "2"]}], "+", 
             SuperscriptBox["tw", "3"], "+", 
             RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
             RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
             RowBox[{
              SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
             RowBox[{"tw", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
             SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
             RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
             RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{
              SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
             "+", 
             RowBox[{
             "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
              "\[CapitalDelta]2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
              "\[CapitalDelta]2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
             RowBox[{"tw", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
             RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
              SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
             SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "88"}], "+", 
             RowBox[{"96", " ", "tw"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["tw", "2"]}], "+", 
             RowBox[{"32", " ", "\[CapitalDelta]3"}], "-", 
             RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
             RowBox[{"32", " ", "\[CapitalDelta]4"}], "+", 
             RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
             RowBox[{"16", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}],
              "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]4", "2"]}]}], ")"}]}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88"}], "+", 
            RowBox[{"96", " ", "tw"}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            RowBox[{"32", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"32", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"16", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"16", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]1", " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
             "\[CapitalDelta]2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"11", " ", "tw"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["tw", "2"]}], "+", 
            SuperscriptBox["tw", "3"], "+", 
            RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
            SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
            RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{
             SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
            "+", 
            RowBox[{
            "2", " ", "tw", " ", "\[CapitalDelta]3", " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]3", "2"], " ", 
             "\[CapitalDelta]4"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"tw", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
            RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
             SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}]}]}]}], ")"}]}]}],
     "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "tw"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"2", " ", "tw"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"2", " ", "tw"}]}], ")"}]}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c", "+", 
        RowBox[{"2", " ", "l"}], "+", "tw"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["a", "2"]}], "-", 
        FractionBox["b", "2"], "+", 
        FractionBox["c", "2"]}]], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", "tw"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["tw", "2"]}], "+", 
        SuperscriptBox["tw", "3"], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]1", "3"], "-", 
        RowBox[{"5", " ", "\[CapitalDelta]2"}], "+", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]2"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
        
        RowBox[{
        "2", " ", "tw", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"3", " ", "\[CapitalDelta]1", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]2", "3"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", "tw"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["tw", "2"]}], "+", 
        SuperscriptBox["tw", "3"], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]3"}], "+", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]3"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]3", "3"], "-", 
        RowBox[{"5", " ", "\[CapitalDelta]4"}], "+", 
        RowBox[{"4", " ", "tw", " ", "\[CapitalDelta]4"}], "-", 
        RowBox[{
         SuperscriptBox["tw", "2"], " ", "\[CapitalDelta]4"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], "+", 
        
        RowBox[{
        "2", " ", "tw", " ", "\[CapitalDelta]3", " ", "\[CapitalDelta]4"}], 
        "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]3", "2"], " ", "\[CapitalDelta]4"}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
        RowBox[{"tw", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "-", 
        RowBox[{"3", " ", "\[CapitalDelta]3", " ", 
         SuperscriptBox["\[CapitalDelta]4", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]4", "3"]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.715405631206406*^9, 3.715405655534906*^9}, 
   3.715405748414557*^9, 3.7154127982761*^9, 3.7154150275673313`*^9, 
   3.715423600155665*^9, {3.715424388681745*^9, 3.715424414768793*^9}, 
   3.715424545363215*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"out21", "-", "out11"}], "\[IndentingNewLine]", 
 RowBox[{"out22", "-", "out12"}], "\[IndentingNewLine]", 
 RowBox[{"out23", "-", "out13"}]}], "Input",
 CellChangeTimes->{{3.715424554962079*^9, 3.715424596120194*^9}},
 ExpressionUUID -> "3a2f5787-c12e-42fd-aa83-6c96674c3761"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.715424581197193*^9, 3.715424596539299*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.715424581197193*^9, 3.715424596540862*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.715424581197193*^9, 3.715424596542081*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example: <(0,0) (1,0) (0,0) (0,1)>", "Chapter",
 CellChangeTimes->{{3.7131007705868063`*^9, 3.7131007789885015`*^9}, {
  3.717492771313436*^9, 3.7174927793908587`*^9}, {3.717497462726419*^9, 
  3.71749747898223*^9}},
 ExpressionUUID -> "efe1bb1c-453c-4a78-81d5-0203408ff8f9"],

Cell[CellGroupData[{

Cell["Analytic Results: s-t channel", "Subchapter",
 CellChangeTimes->{{3.7131017414279547`*^9, 3.713101772873885*^9}, {
   3.715063235022575*^9, 3.7150632408945*^9}, 3.717492786429761*^9, {
   3.7174951998546047`*^9, 
   3.717495220567589*^9}},ExpressionUUID->"60814169-947d-4603-9b4d-\
856535cd1a33"],

Cell[TextData[StyleBox["First we define some factors",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
  3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
  3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"f5181f59-bb4f-4976-b8aa-3a7e4b1f764b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replaceDimensions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[Tau]f", "+", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[Tau]f", "+", 
       FractionBox["1", "2"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6950350363068132`*^9, 3.695035048535303*^9}, {
   3.708346248741403*^9, 3.70834627630089*^9}, {3.708347373279471*^9, 
   3.708347401239567*^9}, {3.709282005640437*^9, 3.7092820093475*^9}, {
   3.709520713089755*^9, 3.7095207141319733`*^9}, {3.709939134606221*^9, 
   3.709939142027113*^9}, 3.712987578458708*^9, {3.71298792810185*^9, 
   3.712987965888685*^9}, {3.712988037266642*^9, 3.712988045778789*^9}, 
   3.713105624661704*^9, {3.7131057672590885`*^9, 3.713105773087879*^9}, {
   3.7131058589877024`*^9, 
   3.7131058613010716`*^9}},ExpressionUUID->"cb6c5bb7-17e6-4526-80f8-\
6a4135ea2447"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kinematicFactor", "=", 
  RowBox[{
   RowBox[{"n4KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]s", ",", 
       RowBox[{"\[Tau]f", "+", 
        FractionBox["1", "2"]}], ",", "\[Tau]s", ",", 
       RowBox[{"\[Tau]f", "+", 
        FractionBox["1", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.695034667926931*^9, 3.695034714131151*^9}, {
  3.695034788263336*^9, 3.695034813602737*^9}, {3.695034972901017*^9, 
  3.6950350155027103`*^9}, {3.695035046692382*^9, 3.695035052951886*^9}, {
  3.708346286177006*^9, 3.7083462944134283`*^9}, {3.709282012836596*^9, 
  3.709282016931382*^9}, {3.712987974180299*^9, 3.712987982235772*^9}, {
  3.720797126082771*^9, 
  3.720797143327034*^9}},ExpressionUUID->"cb74625d-fccb-48db-8e54-\
5c4bebfc9594"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.695034800072139*^9, 3.695034814240423*^9}, 
   3.695035017303899*^9, 3.6950350538426847`*^9, 3.6950392252701893`*^9, 
   3.695103842592025*^9, 3.695104635235841*^9, 3.695108131813307*^9, 
   3.69510922211452*^9, 3.695125001999466*^9, 3.708346227783078*^9, {
   3.7083462817115*^9, 3.708346294890163*^9}, 3.708347696544075*^9, 
   3.7083479482092457`*^9, 3.708411838384968*^9, 3.708414725650754*^9, 
   3.708418116115528*^9, 3.708420211784211*^9, 3.7084222308531733`*^9, 
   3.708429016178666*^9, 3.708433775323398*^9, 3.708498732400526*^9, 
   3.708507000420442*^9, 3.708675830094646*^9, 3.709277986524933*^9, 
   3.709278056476259*^9, 3.709278472558913*^9, 3.7092819127918243`*^9, 
   3.709282026948175*^9, 3.709283283939124*^9, 3.709473860002843*^9, 
   3.709474114304069*^9, 3.709476218406406*^9, 3.7095175807820663`*^9, 
   3.7095207159488783`*^9, 3.709716840440423*^9, 3.709720001885551*^9, 
   3.709720232770239*^9, 3.7097245947732153`*^9, 3.709882702513472*^9, 
   3.7098861583406677`*^9, 3.709886516791349*^9, 3.70993912120638*^9, 
   3.709942098586753*^9, 3.709992187954108*^9, 3.710072425998304*^9, 
   3.7101520527968082`*^9, 3.710154473266747*^9, 3.710157185450238*^9, 
   3.7101579247174463`*^9, 3.7101648272423487`*^9, 3.71016631630587*^9, 
   3.710208312617758*^9, 3.7102329876433887`*^9, 3.71023302377287*^9, 
   3.710300028632277*^9, 3.7103398701058598`*^9, 3.710341740551752*^9, 
   3.710343004836678*^9, 3.7129875802575417`*^9, 3.712987982970201*^9, 
   3.713101821367321*^9, 3.7131060957923603`*^9, 3.713107060885359*^9, 
   3.7131070931742487`*^9, 3.7132572147436113`*^9, 3.713267090295412*^9, 
   3.713267237250313*^9, 3.713267271940228*^9, 3.7134340739168873`*^9, 
   3.713434541089208*^9, 3.7135271547669096`*^9, {3.713531249276681*^9, 
   3.7135312774309397`*^9}, 3.7135318225921345`*^9, 3.713607756767143*^9, 
   3.7136258248331747`*^9, 3.713679790907055*^9, 3.7139556686089764`*^9, 
   3.7139557198620563`*^9, 3.71419945012543*^9, 3.714281811500677*^9, 
   3.7142964723702765`*^9, 3.7150738733682127`*^9, 3.7165225655174303`*^9, 
   3.716526543080535*^9, 3.71670599880973*^9, 3.716809492613248*^9, 
   3.720795571291003*^9, 3.720797153329837*^9, 
   3.720849094977274*^9},ExpressionUUID->"45272e23-0fd3-443e-b6e1-\
9b1a1c3e24ae"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tensorStructuresEF", "=", 
  RowBox[{"n4ListStructuresEF", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.708347839138761*^9, 3.708347841729435*^9}, {
  3.709939129442527*^9, 3.709939130218142*^9}, {3.7129875833533077`*^9, 
  3.7129875864839983`*^9}, {3.7207971617191377`*^9, 
  3.720797174916475*^9}},ExpressionUUID->"647d4c5e-54dd-4dcf-9ea7-\
353165e89813"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]], ",", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.70834784245287*^9, 3.7083480835388803`*^9, 3.7084118413561296`*^9, 
   3.708414756292*^9, 3.708418138145854*^9, 3.708420214604472*^9, 
   3.708422234083926*^9, 3.708429016745769*^9, 3.7084337759078903`*^9, 
   3.708498733267214*^9, 3.708507000585854*^9, 3.708675830814662*^9, {
   3.7092779867082863`*^9, 3.709278010873548*^9}, 3.709278057353971*^9, 
   3.7092784726990347`*^9, 3.7092819129486437`*^9, 3.709282027192676*^9, 
   3.7092832841980247`*^9, 3.709474143174285*^9, 3.709476218995792*^9, 
   3.709517581983657*^9, 3.709520717445484*^9, 3.709716842268774*^9, 
   3.709720003135302*^9, 3.709720234357781*^9, 3.7097246006577663`*^9, 
   3.709882702580881*^9, 3.709886158593617*^9, 3.709886517637908*^9, 
   3.70993912411939*^9, 3.709942099504423*^9, 3.7099921894802017`*^9, 
   3.710072427085215*^9, 3.710152053772683*^9, 3.710154474234517*^9, 
   3.710157186098757*^9, 3.7101579250389767`*^9, 3.7101648280095367`*^9, 
   3.710166317205567*^9, 3.710208313587569*^9, 3.710232988772992*^9, 
   3.7102330250083437`*^9, 3.710300029524108*^9, 3.710339871255611*^9, 
   3.7103417413887577`*^9, 3.710343005717568*^9, 3.712987586954471*^9, 
   3.71298798599911*^9, 3.713101823785372*^9, 3.713106097852434*^9, 
   3.713107060910371*^9, 3.7131070955822897`*^9, 3.7132572419958534`*^9, 
   3.713267090308922*^9, 3.7132672372659397`*^9, 3.7132672719567404`*^9, 
   3.7134340758030663`*^9, 3.713434541105719*^9, 3.7135271547815356`*^9, {
   3.7135312492923083`*^9, 3.713531277444399*^9}, 3.713531822607644*^9, 
   3.713607756785655*^9, 3.7136258294705567`*^9, 3.7136797940025096`*^9, 
   3.7139556687092476`*^9, 3.7139557198841934`*^9, 3.7141994501414375`*^9, 
   3.7142818115161796`*^9, 3.714296472389791*^9, 3.715073878053608*^9, 
   3.716522568969528*^9, 3.7165265454738235`*^9, 3.7167059988822775`*^9, 
   3.7168094926302614`*^9, 3.7207955732448444`*^9, 3.72079717676164*^9, 
   3.7208490967511063`*^9},ExpressionUUID->"a3fa0208-cfff-4fbb-a675-\
2e92616fec65"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["s-channel",
 FontSize->24,
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.720795648539117*^9, 3.720795652680929*^9}, {
  3.7207975014216857`*^9, 
  3.720797501684439*^9}},ExpressionUUID->"fb72e5df-d2c5-49cd-84ed-\
80d7d6966f93"],

Cell[TextData[StyleBox["Here we calculate the 4-point function as a sum of \
s-channel blocks. There are  two type of operators that appear in this \
channel:\noperators in reps (l,l+1) and (l+1,l) with the corresponding \
conformal partial waves \[OpenCurlyDoubleQuote]CPW\[CloseCurlyDoubleQuote] \
and \[OpenCurlyDoubleQuote]Dual CPW\[CloseCurlyDoubleQuote]",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"72654e21-3bca-4fe7-aa75-1a8f326f1674"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SChannelCPWStepA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"coefFermion", "[", 
        RowBox[{"tmin", ",", "lmin"}], "]"}], "kinematicFactor"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"seedCPW", "[", "1", "]"}], "/.", "replaceDimensions"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]", "\[Rule]", 
            RowBox[{"tmin", "+", "l", "+", 
             FractionBox["1", "2"]}]}], "}"}]}], "//", "changeVariables"}], "//",
         "normalizeInvariants"}], ")"}]}], "//", "specialSimplifyH"}], "//", 
    RowBox[{"plugSeedBlocks", "[", "1", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086852971616306`*^9, 3.708685398988336*^9}, {
   3.708685543672269*^9, 3.708685584315533*^9}, {3.7086857261640024`*^9, 
   3.7086857270222588`*^9}, {3.7086858438685226`*^9, 
   3.7086858643439217`*^9}, {3.7086915456042566`*^9, 
   3.7086915735460997`*^9}, {3.7086939346994395`*^9, 
   3.7086939376826143`*^9}, {3.7086939754199452`*^9, 3.7086939761278086`*^9}, 
   3.708694055678073*^9, 3.7087060986228004`*^9, {3.70870613048769*^9, 
   3.7087062262156744`*^9}, {3.7087091359301834`*^9, 
   3.7087091803167467`*^9}, {3.708709544649103*^9, 3.708709545278731*^9}, 
   3.7087096809333296`*^9, {3.708709840410759*^9, 3.708709841516543*^9}, 
   3.708710508439003*^9, 3.708713408600442*^9, {3.708868829889106*^9, 
   3.70886883681308*^9}, {3.708868868756054*^9, 3.7088689712332296`*^9}, {
   3.708869005984681*^9, 3.7088691732815523`*^9}, 3.708869336224818*^9, {
   3.7088695236127253`*^9, 3.708869571610933*^9}, {3.7088696475250144`*^9, 
   3.708869700684333*^9}, {3.708869735221983*^9, 3.7088697989558525`*^9}, {
   3.7098895870569477`*^9, 3.7098896679854536`*^9}, {3.7098897356816907`*^9, 
   3.7098897361379824`*^9}, {3.7131022065022306`*^9, 3.713102232250608*^9}, {
   3.713102757184516*^9, 3.7131027732579403`*^9}, 3.713102806956394*^9, {
   3.7131033305191746`*^9, 3.7131033457500706`*^9}, {3.713105628498691*^9, 
   3.7131056407475505`*^9}, 3.7131058138499813`*^9, {3.7131058641358004`*^9, 
   3.713105871239176*^9}, {3.71367986195354*^9, 3.7136798707295227`*^9}, {
   3.713679933802886*^9, 3.7136799403476715`*^9}, {3.71368047838527*^9, 
   3.7136804805785503`*^9}, {3.713680635839382*^9, 3.71368063987471*^9}, {
   3.7207962062981596`*^9, 3.720796234661991*^9}, {3.7207971914962597`*^9, 
   3.7207971952464967`*^9}},ExpressionUUID->"4eea320d-c7ea-4b7c-8a74-\
2caa6edcc696"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SChannelDualCPWStepA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"coefDualFermion", "[", 
        RowBox[{"tmin", ",", "lmin"}], "]"}], "kinematicFactor"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"seedCPW", "[", "1", "]"}], "/.", "replaceDimensions"}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]", "\[Rule]", 
            RowBox[{"tmin", "+", "l", "+", 
             FractionBox["1", "2"]}]}], "}"}]}], "//", "changeVariables"}], "//",
         "normalizeInvariants"}], ")"}]}], "//", "specialSimplifyH"}], "//", 
    RowBox[{"plugDualSeedBlocks", "[", "1", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.708685902009452*^9, 3.7086859746761093`*^9}, 
   3.7086860130846233`*^9, {3.7086862952869883`*^9, 3.7086863233106294`*^9}, 
   3.7086863610239763`*^9, 3.7086865162411146`*^9, {3.7086881992708297`*^9, 
   3.70868823013439*^9}, 3.7086913256578417`*^9, {3.7086940343028164`*^9, 
   3.7086940370706215`*^9}, {3.7087062706446657`*^9, 
   3.7087062985942144`*^9}, {3.7087065726641493`*^9, 3.708706601191228*^9}, {
   3.708707231453489*^9, 3.7087072382592864`*^9}, {3.7087091505621057`*^9, 
   3.7087091919847975`*^9}, {3.708709547749487*^9, 3.7087095491744127`*^9}, 
   3.7087096838870773`*^9, {3.7087098474860115`*^9, 3.7087098487129517`*^9}, {
   3.708710793840906*^9, 3.708710797971505*^9}, 3.7087134016548433`*^9, {
   3.7087141404040213`*^9, 3.7087141783415594`*^9}, {3.708868853685119*^9, 
   3.708868858954469*^9}, {3.7088689829559097`*^9, 3.708868991355401*^9}, {
   3.70886912399232*^9, 3.7088691278406396`*^9}, {3.708869181856408*^9, 
   3.708869189558712*^9}, 3.708869339390506*^9, {3.70886953632731*^9, 
   3.708869574601121*^9}, {3.7088698022276297`*^9, 3.70886981423274*^9}, {
   3.7098895999589653`*^9, 3.709889678491144*^9}, {3.709889738103029*^9, 
   3.7098897385534687`*^9}, {3.713102235156495*^9, 3.7131022418953304`*^9}, {
   3.713102777689068*^9, 3.7131027890590887`*^9}, 3.7131028202511992`*^9, {
   3.713103349856885*^9, 3.7131033660502143`*^9}, {3.713105647564066*^9, 
   3.7131056496845164`*^9}, 3.713105817543214*^9, {3.7131058796890483`*^9, 
   3.713105882626243*^9}, {3.713679877450079*^9, 3.7136798924744616`*^9}, {
   3.713679943559227*^9, 3.7136799498362856`*^9}, {3.713680483514206*^9, 
   3.713680487339282*^9}, {3.713680643380962*^9, 3.7136806475143795`*^9}, {
   3.716706023729061*^9, 3.7167060286051335`*^9}, {3.72079622129182*^9, 
   3.7207962402583942`*^9}, {3.720797198581346*^9, 
   3.7207971994653835`*^9}},ExpressionUUID->"aac692fe-f843-4b62-b503-\
822a586ae234"],

Cell[TextData[StyleBox["We pick the conformal blocks as coefficients of \
4-point structures",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207972700527267`*^9},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"575d0ff4-36a1-4353-bfd3-2aae4c3da12d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SChannelCPWStepB", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"SChannelCPWStepA", ",", "tensorStructuresEF"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7131059102944884`*^9, 3.7131059267943277`*^9}, {
  3.7207972856586623`*^9, 
  3.7207973104314404`*^9}},ExpressionUUID->"aa58cf00-65dc-4e34-9eb5-\
a213926339bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SChannelDualCPWStepB", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"SChannelDualCPWStepA", ",", "tensorStructuresEF"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7131059126293464`*^9, 3.7131059313889346`*^9}, {
  3.720797296458025*^9, 
  3.72079732498451*^9}},ExpressionUUID->"93a25407-d364-41fe-bd10-\
366d3f7e9a0e"],

Cell[TextData[StyleBox["We take the limit z \[Rule]0 , using the function \
[keepLeadingTerm]",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207972700527267`*^9, 3.7207973446677823`*^9},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"4cbcabce-fc81-4348-b8c3-937cb629b671"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "keepLeadingTerm"}]], "Input",
 CellChangeTimes->{{3.716522618518894*^9, 
  3.7165226206187162`*^9}},ExpressionUUID->"55beb991-c9d3-470c-a98f-\
08b2c58135e6"],

Cell[BoxData["\<\"keepLeadingTerm[z_][expr_] repalces the k[z]-functions in \
'expr' so that only the leading term in the expansion around 'z=0' remains. \
The spin is denoted by 'l', it is assumed to be non-negative.\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.7165226219890413`*^9},
 CellTags->
  "Info113716529821-6672377",ExpressionUUID->"24989631-f7fd-4417-9dca-\
b3419cc976d8"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SChannelOPEExpansion", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"keepLeadingTerm", "[", "z", "]"}], "[", "#", "]"}], "&"}],
          "/@", 
         RowBox[{"(", 
          RowBox[{"SChannelCPWStepB", "+", "SChannelDualCPWStepB"}], ")"}]}], 
        ")"}], "/.", 
       RowBox[{"l", "\[Rule]", "lmin"}]}], ")"}], "//", 
     RowBox[{"plugCoefficients", "[", "1", "]"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.713102905337137*^9, 3.7131029198601*^9}, {
   3.7131034428864694`*^9, 3.713103455351307*^9}, {3.7131059600695534`*^9, 
   3.713105998956786*^9}, {3.713681329675152*^9, 3.7136813382307014`*^9}, {
   3.7136825010382156`*^9, 3.713682562724553*^9}, 3.7136827153922415`*^9, 
   3.7141995131978235`*^9, {3.716706132229449*^9, 3.7167061360281153`*^9}, {
   3.720797366813515*^9, 3.720797395450559*^9}, {3.7207974537302885`*^9, 
   3.7207974542573137`*^9}},ExpressionUUID->"ef89964f-275c-4b42-bb44-\
3811e71c556c"],

Cell[TextData[StyleBox["We rename zb = 1 - \[Epsilon], then expand for small \
\[Epsilon].\nThe terms, including Log[\[Epsilon]], up to \[Epsilon]^Nval is \
given by the function [kFunctionExpandUnevaluated]. Here we keep \
\[OpenCurlyQuote]Nval\[CloseCurlyQuote] unknown! ",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207972700527267`*^9, 3.7207973446677823`*^9, 3.72079741622979*^9},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"f46dacf1-0418-414b-867b-f7dcc61983bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "kFunctionExpandUnevaluated"}]], "Input",
 CellChangeTimes->{{3.716522649133611*^9, 3.716522649546376*^9}, {
  3.7165227908367023`*^9, 3.7165227911021767`*^9}, {3.716522923724635*^9, 
  3.716522931263922*^9}, {3.716522968065214*^9, 
  3.7165229691506214`*^9}},ExpressionUUID->"3e3f93de-3f47-44d3-b533-\
d53695d476b1"],

Cell[BoxData["\<\"kFunctionExpandUnevaluated[N_,z_][expr_] expands k[z], \
k^(1,0,0,0)[z] and k[1-z] functions in 'expr' around 'z=0' up to order \
'N',\\nIt gives the answer in terms of unevaluated functions \
dkFunctionExpansion and kFunctionExpansion and 'N' can be just a \
symbole.\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7165229699012613`*^9},
 CellTags->
  "Info213716530169-6672377",ExpressionUUID->"1b2af573-5ba1-460c-b74b-\
8c00bbafc316"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SChannelExpansionInzand\[Epsilon]", "=", 
  RowBox[{
   RowBox[{"kFunctionExpandUnevaluated", "[", 
    RowBox[{"Nval", ",", "\[Epsilon]"}], "]"}], "[", 
   RowBox[{"SChannelOPEExpansion", "/.", 
    RowBox[{"zb", "\[Rule]", 
     RowBox[{"1", "-", "\[Epsilon]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7137720121563544`*^9, 3.713772016152272*^9}, {
  3.713772100182313*^9, 3.713772105075735*^9}, {3.713772183100413*^9, 
  3.7137721862501173`*^9}, {3.7165229372959003`*^9, 3.716522944646227*^9}, {
  3.7165230479750013`*^9, 3.7165230491635084`*^9}, {3.716708800470718*^9, 
  3.7167088046164713`*^9}, {3.716708844628478*^9, 3.716708867187121*^9}, {
  3.720797458721757*^9, 
  3.720797480612709*^9}},ExpressionUUID->"fd9b8b03-250f-40ca-b559-\
0484d21cb0d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"kFunctionExpansion", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m0"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"tmin", "/", "2"}]], " ", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"lmin", "+", 
          FractionBox["tmin", "2"]}], ",", "m0"}], "]"}], " ", 
       RowBox[{"coefDualFermion", "[", 
        RowBox[{"tmin", ",", "lmin"}], "]"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}], ",", "1", ",", 
      RowBox[{"lmin", "+", 
       FractionBox["tmin", "2"]}], ",", "Nval"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "1"}], "}"}], "]"}], ",", 
   RowBox[{
    RowBox[{"kFunctionExpansion", "[", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m0"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["z", 
        FractionBox[
         RowBox[{"1", "+", "tmin"}], "2"]], " ", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "lmin", "+", 
          FractionBox["tmin", "2"]}], ",", "m0"}], "]"}], " ", 
       RowBox[{"coefFermion", "[", 
        RowBox[{"tmin", ",", "lmin"}], "]"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}], ",", 
      "0", ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "lmin"}], "+", "tmin"}], ")"}]}], ",", "Nval"}], 
     "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "1"}], "}"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7137721057361727`*^9, 3.7137721868854375`*^9, 
  3.713955761065864*^9, 3.7141995222336874`*^9, 3.714281860728882*^9, 
  3.7142965116137424`*^9, 3.716522963823556*^9, 3.7165232021950893`*^9, 
  3.716706509869342*^9, 3.7167088754258957`*^9, 3.716809505038549*^9, 
  3.720797481842516*^9, 
  3.72084916275379*^9},ExpressionUUID->"4d7b6aa9-e0dc-4f3d-a213-0b41aa37bf21"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["t-channel",
 FontSize->24,
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.720797492312092*^9, 
  3.720797495455677*^9}},ExpressionUUID->"dd05a9e8-7d33-4ceb-9f6d-\
5c78a66a3b57"],

Cell[TextData[StyleBox["Here we calculate the 4-point function as a sum of \
t-channel blocks. Similar to s-channel, two type of operators appear in this \
channel:\noperators in reps (l,l+1) and (l+1,l) with the corresponding \
conformal partial waves \[OpenCurlyDoubleQuote]CPW\[CloseCurlyDoubleQuote] \
and \[OpenCurlyDoubleQuote]Dual CPW\[CloseCurlyDoubleQuote]\n\nHere we are \
going to consider large spin blocks. For this we:\n1- assume that OPE \
coefficient goes as  ~ function[twist] spin^(some power) 2^(-2l),\n2-plug \
only half the blocks since the other half goes as (1-zb)^spin = \
\[Epsilon]^spin, which is very small at for spin>>1 and \[Epsilon] < 1 .",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9, {3.720797532487209*^9, 3.720797574138426*^9}, {
   3.720797609952746*^9, 3.72079765607922*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"20fa403d-6481-47c6-ab43-7153c7a2f78f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelCPWStepA", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"coefFermionLargeL", "[", "n", "]"}], " ", 
               SuperscriptBox["l", "power"], 
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "2"}], "l"}]]}], "kinematicFactor"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"seedCPW", "[", "1", "]"}], "/.", 
                    "replaceDimensions"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]", "\[Rule]", 
                    RowBox[{"tw", "+", "l", "+", 
                    FractionBox["1", "2"]}]}], "}"}]}], "//", 
                  "changeVariables"}], "//", 
                 RowBox[{"permutePoints", "[", 
                  RowBox[{"1", ",", "3"}], "]"}]}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z", "\[Rule]", 
                  RowBox[{"1", "-", "z"}]}], ",", 
                 RowBox[{"zb", "\[Rule]", 
                  RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}]}], "//", 
            "applyEFProperties"}], "//", "normalizeInvariants"}], ")"}], "//",
          "specialSimplifyH"}], "//", "formCrossRatios"}], "//", 
       "specialSimplifyH"}], "//", "changeVariables"}], "//", 
     RowBox[{"plugSeedBlocks", "[", "0", "]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7099624753635845`*^9, 3.7099624894095955`*^9}, {
   3.7099626620467744`*^9, 3.709962712873756*^9}, {3.709962753937792*^9, 
   3.70996277591603*^9}, {3.7099628379682283`*^9, 3.7099628629043336`*^9}, 
   3.710100771073283*^9, {3.713106141270179*^9, 3.7131061731167717`*^9}, {
   3.7131062351016808`*^9, 3.713106235766363*^9}, {3.713106595982136*^9, 
   3.713106604046584*^9}, {3.716524221616871*^9, 3.716524222851592*^9}, {
   3.7165242779385185`*^9, 3.716524282713522*^9}, {3.716707026114976*^9, 
   3.7167070316528893`*^9}, {3.720797672947564*^9, 
   3.720797705614523*^9}},ExpressionUUID->"6e977e85-53da-4a8a-a2dd-\
38dbcd867efd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelDualCPWStepA", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], 
               SuperscriptBox["l", "powerd"], 
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "2"}], "l"}]]}], "kinematicFactor"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"seedCPW", "[", "1", "]"}], "/.", 
                    "replaceDimensions"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]", "\[Rule]", 
                    RowBox[{"tw", "+", "l", "+", 
                    FractionBox["1", "2"]}]}], "}"}]}], "//", 
                  "changeVariables"}], "//", 
                 RowBox[{"permutePoints", "[", 
                  RowBox[{"1", ",", "3"}], "]"}]}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z", "\[Rule]", 
                  RowBox[{"1", "-", "z"}]}], ",", 
                 RowBox[{"zb", "\[Rule]", 
                  RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}]}], "//", 
            "applyEFProperties"}], "//", "normalizeInvariants"}], ")"}], "//",
          "specialSimplifyH"}], "//", "formCrossRatios"}], "//", 
       "specialSimplifyH"}], "//", "changeVariables"}], "//", 
     RowBox[{"plugDualSeedBlocks", "[", "0", "]"}]}], ")"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7099628879138308`*^9, 3.7099629127740507`*^9}, {
   3.7099629444292784`*^9, 3.7099629616875005`*^9}, 3.7101007761468287`*^9, 
   3.713106163393693*^9, {3.713106614819152*^9, 3.71310662797043*^9}, {
   3.7131071031091437`*^9, 3.713107103706235*^9}, {3.7137308489784784`*^9, 
   3.7137308522924814`*^9}, {3.716524225661762*^9, 3.716524227447411*^9}, {
   3.7165242856087627`*^9, 3.716524294310219*^9}, {3.7165260357343025`*^9, 
   3.7165260380079155`*^9}, 3.7167070363239145`*^9, {3.7207976874944997`*^9, 
   3.7207977092820964`*^9}},ExpressionUUID->"37f65e55-c1f5-4058-86d5-\
7222017ec43b"],

Cell[TextData[StyleBox["We pick the conformal blocks as coefficients of \
4-point structures\nNote: WE will keep the blocks apart since we  don\
\[CloseCurlyQuote]t know which one (or both) reproduce the s-channel.",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9, {3.720797739542962*^9, 3.7207977398986797`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"382e5e96-a235-4b10-a206-3ff04c2d07a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelCPWStepB", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"TChannelCPWStepA", ",", "tensorStructuresEF"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1_", ",", "a1_", ",", "b1_", ",", "c1_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2_", ",", "a2_", ",", "b2_", ",", "c2_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", "zb"}], "]"}]}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086913748585696`*^9, 3.708691505740867*^9}, {
   3.7087093484534864`*^9, 3.708709441985233*^9}, {3.7087096528052845`*^9, 
   3.7087096737146735`*^9}, {3.7087098550305505`*^9, 
   3.7087098563754826`*^9}, {3.708869361990226*^9, 3.708869446782835*^9}, {
   3.7088695857491837`*^9, 3.7088696021485577`*^9}, {3.708869824265254*^9, 
   3.708869861299778*^9}, {3.708949600843314*^9, 3.708949626554019*^9}, {
   3.7089590975654163`*^9, 3.708959142237047*^9}, {3.709452025858663*^9, 
   3.709452030089349*^9}, 3.7094522375280113`*^9, {3.7094537813372297`*^9, 
   3.709453781577703*^9}, {3.7094538984813633`*^9, 3.7094539575649967`*^9}, {
   3.709458195435803*^9, 3.709458202816033*^9}, {3.709895191797003*^9, 
   3.7098952115103283`*^9}, {3.70989887552385*^9, 3.709898876718729*^9}, 
   3.709898937925212*^9, {3.709898972262006*^9, 3.709898974032552*^9}, {
   3.7098991288638563`*^9, 3.7098991420467033`*^9}, {3.709974259385377*^9, 
   3.7099742752472954`*^9}, 3.709974319651556*^9, {3.7100193842632627`*^9, 
   3.7100193920762587`*^9}, {3.7131066461932883`*^9, 3.713106648971661*^9}, {
   3.713106803976694*^9, 3.713106810283575*^9}, {3.713106855134453*^9, 
   3.7131068863510504`*^9}, 3.7136843559335036`*^9, {3.713761414494524*^9, 
   3.713761416196457*^9}, {3.7207977674217763`*^9, 
   3.720797776880907*^9}},ExpressionUUID->"201880c3-04a7-473e-a7ca-\
9a3097d7c59a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelDualCPWStepB", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"TChannelDualCPWStepA", ",", "tensorStructuresEF"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1_", ",", "a1_", ",", "b1_", ",", "c1_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", "z"}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2_", ",", "a2_", ",", "b2_", ",", "c2_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", "zb"}], "]"}]}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086913748585696`*^9, 3.708691505740867*^9}, {
   3.7087093484534864`*^9, 3.708709441985233*^9}, {3.7087096528052845`*^9, 
   3.7087096737146735`*^9}, {3.7087098550305505`*^9, 
   3.7087098563754826`*^9}, {3.708869361990226*^9, 3.708869446782835*^9}, {
   3.7088695857491837`*^9, 3.7088696021485577`*^9}, {3.708869824265254*^9, 
   3.708869861299778*^9}, {3.708949600843314*^9, 3.708949626554019*^9}, {
   3.7089590975654163`*^9, 3.708959142237047*^9}, {3.709452025858663*^9, 
   3.709452030089349*^9}, 3.7094522375280113`*^9, {3.7094537813372297`*^9, 
   3.709453781577703*^9}, {3.7094538984813633`*^9, 3.7094539575649967`*^9}, {
   3.709458195435803*^9, 3.709458202816033*^9}, {3.709895191797003*^9, 
   3.7098952115103283`*^9}, {3.70989887552385*^9, 3.709898876718729*^9}, 
   3.709898937925212*^9, {3.709898972262006*^9, 3.709898974032552*^9}, {
   3.7098991288638563`*^9, 3.7098991420467033`*^9}, {3.709974259385377*^9, 
   3.7099742752472954`*^9}, 3.709974319651556*^9, {3.7100193842632627`*^9, 
   3.7100193920762587`*^9}, {3.7131066461932883`*^9, 3.713106648971661*^9}, {
   3.713106803976694*^9, 3.713106810283575*^9}, {3.713106855134453*^9, 
   3.7131068863510504`*^9}, {3.713684350421605*^9, 3.7136843603118644`*^9}, {
   3.7137614224867477`*^9, 3.713761422786772*^9}, {3.720797783681637*^9, 
   3.7207977850856476`*^9}, {3.7207980906092925`*^9, 
   3.7207981019278154`*^9}},ExpressionUUID->"bdc242bc-bc88-4269-bff0-\
77bb7602980a"],

Cell[TextData[{
 StyleBox["The s-channel has Log[\[Epsilon]]=Log[1-zb].. To get  this from \
t-channel with k[tw,...][1-zb], we need to expand the twist \
\[OpenCurlyQuote]tw\[CloseCurlyQuote] for small anomalous dimension \
\[OpenCurlyQuote]\[Gamma]\[CloseCurlyQuote]. We get\nt-channel = (leading \
terms, no Log) + \[Gamma] ( terms with Log[\[Epsilon]])\n\n",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->GrayLevel[0.5]],
 StyleBox["Note that  s-channel terms with and without Log[\[Epsilon]] are of \
the same order. This implies that the contribution of leading terms in the \
t-channel has to cancel out. This is achieved by including a factor\n(-1)^l \
in \[Gamma] and not in the leading terms. The blocks already have a similar \
factor; so in a sum over \[OpenCurlyQuote]l\[CloseCurlyQuote] the leading \
terms will cancel out.",
  FontSize->18,
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9, {3.720797739542962*^9, 3.7207977398986797`*^9}, 
   3.7207981263948774`*^9},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"2c6a4151-a1ac-4fcd-95c1-b638b61c50ae"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "expand", " ", "the", " ", "blocks", " ", "as", " ", 
     RowBox[{"CB", "[", "twist", "]"}]}], "=", 
    RowBox[{
     RowBox[{"CB", "[", "tw", "]"}], "+", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
      RowBox[{"l", "^", 
       RowBox[{"(", 
        RowBox[{"anom", "-", "power"}], ")"}]}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"CB", "[", "tw", "]"}], ",", "tw"}], "]"}]}]}]}], " ", "*)"}],
  
  FontSize->14,
  FontWeight->"Bold",
  FontColor->GrayLevel[0.5]]], "Input",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
   3.716706739382267*^9, 3.716706826752146*^9}, {3.7167080278603616`*^9, 
   3.716708074607269*^9}, {3.7207993708178043`*^9, 3.720799393656864*^9}, 
   3.7207994719853845`*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"089ee50c-9747-4eca-b301-6f0927b47b62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelAnomalous", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "tw"}], "]"}], "&"}], "[", "TChannelCPWStepB", "]"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefFermionLargeL", "[", "n", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"coefFermionLargeL", "[", "n", "]"}], 
        RowBox[{"\[Gamma]", "[", "n", "]"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "l", " ", "\[Pi]"}]]}]}], " ", 
      ",", 
      RowBox[{"power", "\[Rule]", "anom"}], ",", 
      RowBox[{"zb", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165254043924093`*^9, 3.71652540522131*^9}, {
   3.716525593051033*^9, 3.7165256064611063`*^9}, {3.7165256468804007`*^9, 
   3.7165256643846946`*^9}, {3.7165257038959103`*^9, 
   3.7165257233699455`*^9}, {3.716525803850927*^9, 3.7165258160533004`*^9}, {
   3.7165259479390283`*^9, 3.716525981035664*^9}, {3.716526719144326*^9, 
   3.716526720748892*^9}, {3.7165281654520674`*^9, 3.716528167910186*^9}, {
   3.716530543314028*^9, 3.7165305896980395`*^9}, {3.720799270318392*^9, 
   3.7207993050564575`*^9}, 
   3.720849003744029*^9},ExpressionUUID->"77e30317-7ddc-491b-a5e7-\
3ecf375a070c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualTChannelAnomalous", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "tw"}], "]"}], "&"}], "[", "TChannelDualCPWStepB", 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], 
        RowBox[{"\[Gamma]d", "[", "nd", "]"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "l", " ", "\[Pi]"}]]}]}], " ", 
      ",", 
      RowBox[{"powerd", "\[Rule]", "anomd"}], ",", 
      RowBox[{"zb", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165259940596514`*^9, 3.7165260226629515`*^9}, {
   3.71652605284128*^9, 3.716526061442649*^9}, {3.7165261070427465`*^9, 
   3.716526109597986*^9}, {3.7165267232575827`*^9, 3.716526724418858*^9}, {
   3.716528170390216*^9, 3.7165281739509373`*^9}, {3.7165305938398943`*^9, 
   3.7165305941179094`*^9}, {3.7165329748881783`*^9, 3.716532980963791*^9}, {
   3.7207992889584293`*^9, 3.7207993120775814`*^9}, {3.720799584229244*^9, 
   3.720799586101348*^9}, 
   3.7208490083433084`*^9},ExpressionUUID->"d1f23cd9-43c6-4895-b872-\
f7a95b559bf6"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "might", " ", "get", " ", "terms", " ", "of", " ", "the", " ", 
     "same", " ", "order", " ", 
     RowBox[{"(", 
      RowBox[{"no", " ", "logs", " ", "though"}], ")"}], " ", "from", " ", 
     "an", " ", "expansion", " ", "of", " ", "OPE", " ", 
     RowBox[{"coefficients", ".", "\n", "The"}], " ", "OPE", " ", 
     "coefficients", " ", "are", " ", 
     RowBox[{"coefFermionLargeL", "[", "n", "]"}]}], "+", 
    RowBox[{"\[Delta]coefFermionLargeL", "[", "n", "]"}]}], "  ", "*)"}],
  FontSize->14,
  FontWeight->"Bold"]], "Input",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
   3.716706739382267*^9, 3.716706826752146*^9}, {3.7167080278603616`*^9, 
   3.716708074607269*^9}, {3.7207993708178043`*^9, 3.720799393656864*^9}, 
   3.7207995104010177`*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"6ff64f50-f057-42b3-9ff2-27c73b57f6a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelOPEcoeffCorrect", "=", 
   RowBox[{"TChannelCPWStepB", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefFermionLargeL", "[", "n", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Delta]coefFermionLargeL", "[", "n", "]"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "l", " ", "\[Pi]"}]]}]}], " ", 
      ",", 
      RowBox[{"zb", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165254043924093`*^9, 3.71652540522131*^9}, {
  3.716525593051033*^9, 3.7165256064611063`*^9}, {3.7165256468804007`*^9, 
  3.7165256643846946`*^9}, {3.7165257038959103`*^9, 3.7165257233699455`*^9}, {
  3.716525803850927*^9, 3.7165258160533004`*^9}, {3.7165259479390283`*^9, 
  3.716525981035664*^9}, {3.716526719144326*^9, 3.716526720748892*^9}, {
  3.7165281654520674`*^9, 3.716528167910186*^9}, {3.716528821583911*^9, 
  3.716528899060403*^9}, {3.7165305975365405`*^9, 3.716530597860516*^9}, {
  3.720799409062727*^9, 
  3.7207994257057247`*^9}},ExpressionUUID->"eb3e950b-409c-4d69-83ca-\
745a0ad57353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualTChannelOPEcoeffCorrect", "=", 
   RowBox[{"TChannelDualCPWStepB", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Delta]coefDualFermionLargeL", "[", "nd", "]"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "l", " ", "\[Pi]"}]]}]}], " ", 
      ",", 
      RowBox[{"zb", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165259940596514`*^9, 3.7165260226629515`*^9}, {
  3.71652605284128*^9, 3.716526061442649*^9}, {3.7165261070427465`*^9, 
  3.716526109597986*^9}, {3.7165267232575827`*^9, 3.716526724418858*^9}, {
  3.716528170390216*^9, 3.7165281739509373`*^9}, {3.716528838951147*^9, 
  3.716528911510843*^9}, {3.7165306009149337`*^9, 3.7165306012579308`*^9}, {
  3.716532989652955*^9, 3.7165329952438755`*^9}, {3.7207994121527104`*^9, 
  3.7207994429034753`*^9}, {3.720799704638506*^9, 
  3.7207997051680255`*^9}},ExpressionUUID->"161a5e99-ef5d-4646-8cc5-\
89d103842b53"],

Cell[TextData[StyleBox["Above we have half the blocks, next we actually \
expand them for large spin with the function [LargeSpinExpand]",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9, {3.720797739542962*^9, 3.7207977398986797`*^9}, 
   3.7207995329899607`*^9},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"2b7114ee-beaf-4a7f-a98a-3e474893a09f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "largeSpinExpand"}]], "Input",
 CellChangeTimes->{{3.716526114770556*^9, 3.716526117441986*^9}, {
  3.716526150054612*^9, 
  3.716526152776462*^9}},ExpressionUUID->"c8466f1b-8896-47fc-b1e5-\
5124f8d3c3db"],

Cell[BoxData["\<\"largeSpinExpand[pVal_,subleading_,z_][expr_] replaces \
replaces k[1-z] and k^(1,0,0,0)[1-z]-fucntions in 'expr' with their \
approximation at large spin 'l'. It assumes that only half of the blocks are \
present\\nin the expression 'expr', in other words terms \
k[\[Rho]+l,a,b,c][1-zb] are dropped.\\nPlugs the coefficients 'cs' and 'csd' \
in the large spin 'l' limit.\\nIf the option 'subleading'=True, the \
expression will give the subleading term in  '1/l' expansion.\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.7165261532329254`*^9},
 CellTags->
  "Info483716533353-6672377",ExpressionUUID->"8b81d303-d9c8-400d-8a01-\
1e35819a5554"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TChannelAnomalousLargeSpin", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"largeSpinExpand", "[", 
        RowBox[{"1", ",", "False", ",", "z"}], "]"}], "/@", 
       "TChannelAnomalous"}], ")"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
      RowBox[{"ExpandAll", "[", 
       RowBox[{
        RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}]}]}], ";"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165262605354443`*^9, 3.7165263128293695`*^9}, {
  3.716530635153043*^9, 3.716530636837801*^9}, {3.7165311840802994`*^9, 
  3.7165311881457405`*^9}, {3.7207995499805083`*^9, 3.7207995653018293`*^9}, {
  3.72084901227606*^9, 
  3.7208490178064027`*^9}},ExpressionUUID->"c538c5c7-1c2a-4ed4-ac4b-\
f90673cf0855"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.74534182909592`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.716530645927881*^9, 3.7165312078758917`*^9, 3.7167082583947926`*^9, 
   3.7168095495419383`*^9, 3.7207995836170464`*^9, {3.7208490151120834`*^9, 
   3.7208490182773123`*^9}, 
   3.72084922429175*^9},ExpressionUUID->"344fdad2-54f3-48f5-92d9-\
a96d0d1ba07c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualTChannelAnomalousLargeSpin", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"largeSpinExpand", "[", 
        RowBox[{"1", ",", "False", ",", "z"}], "]"}], "/@", 
       "DualTChannelAnomalous"}], ")"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
      RowBox[{"ExpandAll", "[", 
       RowBox[{
        RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}]}]}], ";"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165282541886716`*^9, 3.716528259448586*^9}, 
   3.716530640804226*^9, {3.7165312026936293`*^9, 3.716531218221889*^9}, {
   3.720799575258154*^9, 3.7207996113452454`*^9}, {3.720849021484099*^9, 
   3.7208490253555937`*^9}},ExpressionUUID->"b1b9c92b-9add-4f0a-9a91-\
33a2c1bc8fee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.564684810136455`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7165306602954483`*^9, 3.7165312347510195`*^9, 
  3.716533031200061*^9, 3.716708275355042*^9, 3.716809563749343*^9, 
  3.7207995918753376`*^9, 3.7207996259600005`*^9, 3.720849025871455*^9, 
  3.720849247296523*^9},ExpressionUUID->"b39e709a-8d15-449e-8d2e-\
f227fae75a18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TChannelOPEcoeffCorrectLargeSpin", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"largeSpinExpand", "[", 
        RowBox[{"1", ",", "False", ",", "z"}], "]"}], "/@", 
       "TChannelOPEcoeffCorrect"}], ")"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
      RowBox[{"ExpandAll", "[", 
       RowBox[{
        RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}]}]}], ";"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165262605354443`*^9, 3.7165263128293695`*^9}, {
   3.7165289856829433`*^9, 3.716528990776688*^9}, 3.716530641861117*^9, {
   3.7165312049021177`*^9, 3.716531220095287*^9}, {3.720799630651718*^9, 
   3.7207996536700916`*^9}},ExpressionUUID->"c849f813-7d3c-4b2e-a8cd-\
e47004a9304e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.4666048957235596`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7165306319507465`*^9, 3.7165306628742833`*^9, 
  3.7165312372713957`*^9, 3.716708279247463*^9, 3.7168095669662914`*^9, 
  3.720799657638891*^9, 
  3.7208492508104205`*^9},ExpressionUUID->"3dfd8afc-6f30-457a-8bea-\
29f9b11d2aca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualTChannelOPEcoeffCorrectLargeSpin", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"largeSpinExpand", "[", 
        RowBox[{"1", ",", "False", ",", "z"}], "]"}], "/@", 
       "DualTChannelOPEcoeffCorrect"}], ")"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
      RowBox[{"ExpandAll", "[", 
       RowBox[{
        RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}]}]}], ";"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165282541886716`*^9, 3.716528259448586*^9}, {
   3.716529001685859*^9, 3.7165290061231956`*^9}, 3.7165306429078083`*^9, {
   3.716531207959217*^9, 3.716531221919571*^9}, {3.7207996335866528`*^9, 
   3.7207996608432474`*^9}},ExpressionUUID->"9eb13e48-83d3-4eb6-837a-\
61ee635b7ffc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.40921498217688`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.720799716506096*^9, 
  3.7208492542716303`*^9},ExpressionUUID->"0cf8e9e6-7f8b-4e76-aa9e-\
7e559eafcb08"]
}, Open  ]],

Cell[TextData[StyleBox["We sum ~ integrate  over the spin with the function \
[largeSpinSum]",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9, {3.720797739542962*^9, 3.7207977398986797`*^9}, 
   3.7207995329899607`*^9, {3.72079978403061*^9, 3.7207997844088583`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"a322ccc9-95aa-450b-b6ab-6dcc7f8e42ee"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "sum", " ", "over", " ", "l"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7165297302128153`*^9, 
  3.7165297485168834`*^9}},ExpressionUUID->"e41317ab-1adc-4890-acc7-\
d64f03ce429a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "largeSpinSum"}]], "Input",
 CellChangeTimes->{{3.7165297582700186`*^9, 
  3.716529763954811*^9}},ExpressionUUID->"630cc042-27d5-435c-9785-\
b55e59dcf73a"],

Cell[BoxData["\<\"largeSpinSum[z_][expr_] replaces the besselK[2l Sqrt[z]] \
functions in 'expr' with their sum over spin 'l' for 'z l^2 ~ 1'.\\nThe \
result might include functions of l, like 2^(-2l) or (-1)^l that need to \
compensated for manualy in the prefactors, otherwise this sum will not be \
valid.\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7165297646194334`*^9},
 CellTags->
  "Info803716536964-3113420",ExpressionUUID->"ab12952f-c376-422e-99da-\
41985e3a5c5a"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelAnomalousLargeSpinSum", "=", 
   RowBox[{
    RowBox[{"TChannelAnomalousLargeSpin", "//", 
     RowBox[{"largeSpinSum", "[", "z", "]"}]}], "//", 
    RowBox[{
     RowBox[{"PowerExpand", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"z", "<", "1"}], "&&", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7165262605354443`*^9, 3.7165263128293695`*^9}, {
   3.716529665490795*^9, 3.716529720615001*^9}, {3.716529828193711*^9, 
   3.7165298292651834`*^9}, 3.7165311627239876`*^9, {3.7165312541941285`*^9, 
   3.716531287921909*^9}, 3.7168095464003334`*^9, 3.720799864865196*^9, 
   3.7207999734778147`*^9, {3.7208492507238655`*^9, 
   3.7208492555397234`*^9}},ExpressionUUID->"d16bde50-910b-47e3-a43c-\
7de6bb52004c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualTChannelAnomalousLargeSpinSum", "=", 
   RowBox[{
    RowBox[{"DualTChannelAnomalousLargeSpin", "//", 
     RowBox[{"largeSpinSum", "[", "z", "]"}]}], "//", 
    RowBox[{
     RowBox[{"PowerExpand", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"z", "<", "1"}], "&&", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7165282541886716`*^9, 3.716528259448586*^9}, {
   3.7165296706067452`*^9, 3.716529722487672*^9}, {3.7165298340841603`*^9, 
   3.7165298344503593`*^9}, 3.716531163943182*^9, {3.7165312659728465`*^9, 
   3.716531290973734*^9}, 3.716809549398322*^9, {3.720799869342062*^9, 
   3.720799870607258*^9}, {3.72079998030262*^9, 3.720799982566422*^9}, {
   3.720849267042919*^9, 
   3.7208492706567383`*^9}},ExpressionUUID->"67ca8c1a-feb6-4b5a-ae45-\
3c3c8fb7db8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelOPEcoeffCorrectLargeSpinSum", "=", 
   RowBox[{
    RowBox[{"TChannelOPEcoeffCorrectLargeSpin", "//", 
     RowBox[{"largeSpinSum", "[", "z", "]"}]}], "//", 
    RowBox[{
     RowBox[{"PowerExpand", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"z", "<", "1"}], "&&", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7165262605354443`*^9, 3.7165263128293695`*^9}, {
   3.7165289856829433`*^9, 3.716528990776688*^9}, {3.716529671731279*^9, 
   3.7165297246273203`*^9}, {3.7165298373707194`*^9, 3.716529837877019*^9}, 
   3.7165311652824636`*^9, {3.716531268529776*^9, 3.716531294617426*^9}, 
   3.7168095542284365`*^9, 3.720799878156514*^9, {3.720800017695075*^9, 
   3.720800018519249*^9}},ExpressionUUID->"6d9d1cc3-750d-41f2-a169-\
3eaad649b928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualTChannelOPEcoeffCorrectLargeSpinSum", "=", 
   RowBox[{
    RowBox[{"DualTChannelOPEcoeffCorrectLargeSpin", "//", 
     RowBox[{"largeSpinSum", "[", "z", "]"}]}], "//", 
    RowBox[{
     RowBox[{"PowerExpand", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"z", "<", "1"}], "&&", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7165282541886716`*^9, 3.716528259448586*^9}, {
   3.716529001685859*^9, 3.7165290061231956`*^9}, 3.7165296733785667`*^9, {
   3.7165297067573924`*^9, 3.7165297267568226`*^9}, {3.7165298408958697`*^9, 
   3.716529841252535*^9}, 3.716531167072878*^9, {3.71653127081633*^9, 
   3.7165312986672196`*^9}, 3.7168095565988483`*^9, {3.7207998812253885`*^9, 
   3.7207998823500066`*^9}, {3.7208000386003885`*^9, 
   3.7208000398154926`*^9}},ExpressionUUID->"73a93c61-328c-4846-944d-\
f07265cba853"],

Cell[TextData[StyleBox["We rename zb = 1 - \[Epsilon], then expand for small \
\[Epsilon]. The terms up to \[Epsilon]^nval is given by the function \
[kFunctionExpandUnevaluated]. We keep \[OpenCurlyQuote]nval\[CloseCurlyQuote] \
unknown! ",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9, {3.720797739542962*^9, 3.7207977398986797`*^9}, 
   3.7207995329899607`*^9, {3.72079978403061*^9, 3.7207997844088583`*^9}, 
   3.7208001534489403`*^9},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"cb70fcfa-9d05-40fd-bd9a-cfeec0b18c59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "kFunctionExpandUnevaluated"}]], "Input",
 CellChangeTimes->{{3.7165308535295305`*^9, 3.7165308560752974`*^9}, {
  3.7165308866039724`*^9, 
  3.7165308872898607`*^9}},ExpressionUUID->"ce94fd0e-bfd3-44a5-a9d2-\
b31c2b411aa5"],

Cell[BoxData["\<\"kFunctionExpandUnevaluated[N_,z_][expr_] expands k[z], \
k^(1,0,0,0)[z] and k[1-z] functions in 'expr' around 'z=0' up to order \
'N',\\nIt gives the answer in terms of unevaluated functions \
dkFunctionExpansion and kFunctionExpansion and 'N' can be just a \
symbol.\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7165308880870075`*^9},
 CellTags->
  "Info1233716538087-3113420",ExpressionUUID->"bb36dfec-6f4e-4862-9740-\
5a14d58c9e3f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TChannelAnomalousLCExpand", "=", 
    RowBox[{
     RowBox[{"kFunctionExpandUnevaluated", "[", 
      RowBox[{"nval", ",", "\[Epsilon]"}], "]"}], "/@", 
     "TChannelAnomalousLargeSpinSum"}]}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165314329245577`*^9, 3.7165314746791277`*^9}, {
   3.720800173204571*^9, 3.720800174550521*^9}, {3.7208480673740573`*^9, 
   3.720848070250374*^9}, 3.720848979752838*^9, {3.7208492891157355`*^9, 
   3.7208492895552893`*^9}},ExpressionUUID->"cc6e920a-b72f-4b1f-b9b8-\
6b5b8d14bbc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"82.69647326778279`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.71653156918554*^9, 3.71670865836946*^9, 
  3.716809682759407*^9, 3.720848166407234*^9, 3.720849303002552*^9, 
  3.7208493922939215`*^9},ExpressionUUID->"7963bb2a-5c49-4695-823a-\
070aa7cbeaf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualTChannelAnomalousLCExpand", "=", 
    RowBox[{
     RowBox[{"kFunctionExpandUnevaluated", "[", 
      RowBox[{"nval", ",", "\[Epsilon]"}], "]"}], "/@", 
     "DualTChannelAnomalousLargeSpinSum"}]}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165314854777775`*^9, 3.7165314914542456`*^9}, {
  3.720800179906041*^9, 3.7208001851253767`*^9}, {3.7208480802591276`*^9, 
  3.7208480826617746`*^9}, {3.7208492933587947`*^9, 
  3.7208493068945527`*^9}},ExpressionUUID->"6ede56bc-c6bc-4f7d-b406-\
148fb9a2cc53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"129.48929237512013`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7165317259535027`*^9, 3.7165332077057652`*^9, 
  3.716708784884927*^9, 3.7168098077467346`*^9, 3.720848298467295*^9, 
  3.7208495218458223`*^9},ExpressionUUID->"478197ef-02c0-408c-b5ea-\
e40529b0c4d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TChannelOPEcoeffCorrectLCExpand", "=", 
    RowBox[{
     RowBox[{"kFunctionExpandUnevaluated", "[", 
      RowBox[{"nval", ",", "\[Epsilon]"}], "]"}], "/@", 
     "TChannelOPEcoeffCorrectLargeSpinSum"}]}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165315211060634`*^9, 3.7165315397529125`*^9}, {
  3.7208480971649165`*^9, 
  3.7208481173656063`*^9}},ExpressionUUID->"95259799-72eb-4895-b685-\
e32087e30924"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.938661617706284`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.71653181378238*^9, 3.716708799412359*^9, 
  3.7168098203792467`*^9, 3.7208483120602865`*^9, 
  3.7208495368452272`*^9},ExpressionUUID->"06536049-2ffd-4e8b-b0d2-\
d40e40eb3e80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualTChannelOPEcoeffCorrectLCExpand", "=", 
    RowBox[{
     RowBox[{"kFunctionExpandUnevaluated", "[", 
      RowBox[{"nval", ",", "\[Epsilon]"}], "]"}], "/@", 
     "DualTChannelOPEcoeffCorrectLargeSpinSum"}]}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165315477970133`*^9, 3.7165315540878363`*^9}, {
  3.720848105593425*^9, 3.720848123975168*^9}, {3.720848553441867*^9, 
  3.7208485539106393`*^9}},ExpressionUUID->"f0682915-75e2-4716-8ff6-\
b78ffdbc9d3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.081196084702004`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.716531839360568*^9, 3.716533228007866*^9, 
  3.7167088193666887`*^9, 3.716809839581257*^9, 3.7208483328148685`*^9, 
  3.720848571752734*^9, 
  3.720849554956396*^9},ExpressionUUID->"e8668239-35af-4ef4-ae65-\
840d1f487c29"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The Bootstrap Equations To first order in \[Epsilon]",
 
 FontSize->18,
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{
  3.7168096211191907`*^9, {3.7208493574647727`*^9, 
   3.720849357516308*^9}},ExpressionUUID->"f154b562-a056-473a-8c09-\
b8cdcb9538e4"],

Cell[TextData[{
 StyleBox["Here we solve ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["The Bootstrap Equations To first order in \[Epsilon]",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox["  to fix in the t - channel\n1 - the powers : anom, anomd, power \
and powerd\n2 - the leading twists of the contributing operators",
  FontSize->18,
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, {3.720795674111343*^9, 
   3.7207957059943295`*^9}, {3.7207959772152605`*^9, 3.7207960097920036`*^9}, 
   3.7207961681936483`*^9, {3.720797739542962*^9, 3.7207977398986797`*^9}, 
   3.7207995329899607`*^9, {3.72079978403061*^9, 3.7207997844088583`*^9}, 
   3.7208001534489403`*^9, {3.7208482200019913`*^9, 3.7208482203882475`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"c2a26602-1a4b-4c8b-9fb6-3f44051de05d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exSch", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"SChannelExpansionInzand\[Epsilon]", "/.", 
     RowBox[{"Nval", "\[Rule]", "0"}]}], "//", "plugkFunctionExpansions"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.716532081722288*^9, 3.716532119111755*^9}, {
   3.716532401142467*^9, 3.7165324057595067`*^9}, {3.7165324394203453`*^9, 
   3.7165324465940247`*^9}, 3.716708892206524*^9, {3.720848397609426*^9, 
   3.7208484092698565`*^9}},ExpressionUUID->"5ee2da99-b91c-4d2d-8587-\
946fcd6d70b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["z", 
      RowBox[{"tmin", "/", "2"}]], " ", 
     RowBox[{"coefDualFermion", "[", 
      RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "EulerGamma"}], "+", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
            "\[Tau]s"}], ")"}]}]}], "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
            "\[Tau]s"}], ")"}]}]}], "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
         "\[Tau]s"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
         "\[Tau]s"}], ")"}]}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      SuperscriptBox["z", 
       FractionBox[
        RowBox[{"1", "+", "tmin"}], "2"]], " ", 
      RowBox[{"coefFermion", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "EulerGamma"}], "+", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
             "\[Tau]s"}], ")"}]}]}], "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
             "\[Tau]s"}], ")"}]}]}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
          "\[Tau]s"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
          "\[Tau]s"}], ")"}]}], "]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.716532097077243*^9, 3.716532119561369*^9}, 
   3.7165324496752663`*^9, 3.716708895094035*^9, 3.7208484108902483`*^9, 
   3.72084960082504*^9},ExpressionUUID->"a454851f-3559-4da8-a0fd-\
d35a621558f5"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exTchA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TChannelAnomalousLCExpand", "+", 
     RowBox[{"(", 
      RowBox[{"DualTChannelAnomalousLCExpand", "/.", 
       RowBox[{"tw", "\[Rule]", "twd"}]}], ")"}]}], "/.", 
    RowBox[{"nval", "\[Rule]", "0"}]}], "//", 
   "plugkFunctionExpansions"}]}]], "Input",
 CellChangeTimes->{{3.7165319371786976`*^9, 3.7165319543011694`*^9}, {
   3.716532143480747*^9, 3.716532165030261*^9}, 3.7165322864392767`*^9, {
   3.716532453487209*^9, 3.7165324562211204`*^9}, {3.716537736349083*^9, 
   3.716537747957582*^9}, {3.72084845616448*^9, 3.7208484627781363`*^9}, {
   3.7208493827166953`*^9, 
   3.720849387301092*^9}},ExpressionUUID->"adaa54c0-98d2-4d0e-8921-\
5e76c995de43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "tw"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "anom"}], "+", 
           RowBox[{"2", " ", "\[Tau]f"}], "+", 
           RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
       SuperscriptBox["\[Epsilon]", 
        RowBox[{
         FractionBox["tw", "2"], "-", 
         FractionBox["\[Tau]f", "2"], "-", 
         FractionBox["\[Tau]s", "2"]}]], " ", 
       RowBox[{"coefFermionLargeL", "[", "n", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "4"], "+", 
          FractionBox["anom", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"\[Gamma]", "[", "n", "]"}]}], 
      SqrtBox["\[Pi]"]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "tw"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "anom"}], "+", 
          RowBox[{"2", " ", "\[Tau]f"}], "+", 
          RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox[
         RowBox[{"1", "+", "tw"}], "2"], "-", 
        FractionBox["\[Tau]f", "2"], "-", 
        FractionBox["\[Tau]s", "2"]}]], " ", 
      RowBox[{"coefFermionLargeL", "[", "n", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "4"], "+", 
         FractionBox["anom", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"\[Gamma]", "[", "n", "]"}]}], 
     SqrtBox["\[Pi]"]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "twd"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "anomd"}], "+", 
          RowBox[{"2", " ", "\[Tau]f"}], "+", 
          RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["twd", "2"], "-", 
        FractionBox["\[Tau]f", "2"], "-", 
        FractionBox["\[Tau]s", "2"]}]], " ", 
      RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "4"], "+", 
         FractionBox["anomd", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"\[Gamma]d", "[", "nd", "]"}]}], 
     SqrtBox["\[Pi]"]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "twd"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "anomd"}], "+", 
          RowBox[{"2", " ", "\[Tau]f"}], "+", 
          RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["twd", "2"], "-", 
        FractionBox["\[Tau]f", "2"], "-", 
        FractionBox["\[Tau]s", "2"]}]], " ", 
      RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "4"], "+", 
         FractionBox["anomd", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"\[Gamma]d", "[", "nd", "]"}]}], 
     SqrtBox["\[Pi]"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "twd"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "anomd"}], "+", 
          RowBox[{"2", " ", "\[Tau]f"}], "+", 
          RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["twd", "2"], "-", 
        FractionBox["\[Tau]f", "2"], "-", 
        FractionBox["\[Tau]s", "2"]}]], " ", 
      RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "4"], "+", 
         FractionBox["anomd", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"\[Gamma]d", "[", "nd", "]"}]}], 
     SqrtBox["\[Pi]"]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "twd"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "anomd"}], "+", 
          RowBox[{"2", " ", "\[Tau]f"}], "+", 
          RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["twd", "2"], "-", 
        FractionBox["\[Tau]f", "2"], "-", 
        FractionBox["\[Tau]s", "2"]}]], " ", 
      RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "4"], "+", 
         FractionBox["anomd", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"\[Gamma]d", "[", "nd", "]"}]}], 
     SqrtBox["\[Pi]"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7165319420683928`*^9, 3.7165319548513927`*^9}, {
   3.716532147584626*^9, 3.7165321657585382`*^9}, 3.7165322870176024`*^9, 
   3.7165324575849957`*^9, 3.716533242842807*^9, 3.7165377507109056`*^9, 
   3.716708906233868*^9, 3.720848472840398*^9, 
   3.7208496047160287`*^9},ExpressionUUID->"ecbefd83-838e-42c9-8344-\
8fed4cef2d8d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exTchB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TChannelOPEcoeffCorrectLCExpand", "+", 
     RowBox[{"(", 
      RowBox[{"DualTChannelOPEcoeffCorrectLCExpand", "/.", 
       RowBox[{"tw", "\[Rule]", "twd"}]}], ")"}]}], "/.", 
    RowBox[{"nval", "\[Rule]", "0"}]}], "//", 
   "plugkFunctionExpansions"}]}]], "Input",
 CellChangeTimes->{
  3.716531972613324*^9, {3.71653223992378*^9, 3.716532243099888*^9}, {
   3.716532461113346*^9, 3.7165324642463264`*^9}, {3.7165377562004485`*^9, 
   3.7165377613545713`*^9}, {3.720848530356244*^9, 
   3.720848536508955*^9}},ExpressionUUID->"6e922089-2895-46c6-b303-\
38aec82debc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "twd"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "powerd"}], "+", 
          RowBox[{"2", " ", "\[Tau]f"}], "+", 
          RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["twd", "2"], "-", 
        FractionBox["\[Tau]f", "2"], "-", 
        FractionBox["\[Tau]s", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "4"], "+", 
         FractionBox["powerd", "2"]}], "]"}], "2"], " ", 
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "nd", "]"}]}], 
     SqrtBox["\[Pi]"]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "tw"}]], " ", 
      SuperscriptBox["z", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "power"}], "+", 
          RowBox[{"2", " ", "\[Tau]f"}], "+", 
          RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{
        FractionBox["tw", "2"], "-", 
        FractionBox["\[Tau]f", "2"], "-", 
        FractionBox["\[Tau]s", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "4"], "+", 
         FractionBox["power", "2"]}], "]"}], "2"], " ", 
      RowBox[{"\[Delta]coefFermionLargeL", "[", "n", "]"}]}], 
     SqrtBox["\[Pi]"]]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "twd"}]], " ", 
     SuperscriptBox["z", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "powerd"}], "+", 
         RowBox[{"2", " ", "\[Tau]f"}], "+", 
         RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]], " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["twd", "2"], "-", 
       FractionBox["\[Tau]f", "2"], "-", 
       FractionBox["\[Tau]s", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "4"], "+", 
        FractionBox["powerd", "2"]}], "]"}], "2"], " ", 
     RowBox[{"\[Delta]coefDualFermionLargeL", "[", "nd", "]"}]}], 
    SqrtBox["\[Pi]"]]}], "}"}]], "Output",
 CellChangeTimes->{3.716531973222519*^9, 3.716532243714491*^9, 
  3.7165324662937264`*^9, 3.716533253162294*^9, 3.716537762077828*^9, 
  3.7167089063714037`*^9, 3.720848536978058*^9, 3.720848576729232*^9, 
  3.720849604876624*^9},ExpressionUUID->"8ef00dc9-bb03-4054-b096-\
4bdfc3e9cd96"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "first", " ", "compare", " ", "the", " ", 
    "second", " ", "component"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "need", " ", 
     RowBox[{"Log", "[", "\[Epsilon]", "]"}], " ", "from", " ", "the", " ", 
     "contributions", " ", "of", " ", "anomalous", " ", "dimensions"}], ",", 
    " ", 
    RowBox[{
    "which", " ", "fixes", " ", "the", " ", "power", " ", "of", " ", "l", " ",
      "in", " ", "the", " ", "anomalous", " ", 
     RowBox[{"dimensions", " ", "'"}], 
     RowBox[{"anomd", "'"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"exSch", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-", 
      RowBox[{"exTchA", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
     RowBox[{"nd", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"anomd", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["3", "2"], "-", "tmin"}]}], ",", 
      RowBox[{"twd", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1"}]}], ",", 
      RowBox[{
       RowBox[{"\[Gamma]d", "[", "0", "]"}], "\[Rule]", "\[Gamma]Dual0"}]}], 
     "}"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Log", "[", "\[Epsilon]", "]"}], ",", "Simplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7165324725503616`*^9, 3.716532507869664*^9}, {
   3.7165325997455664`*^9, 3.7165326189181356`*^9}, {3.7165326521005015`*^9, 
   3.716532660527652*^9}, {3.7165327042088165`*^9, 3.716532717297497*^9}, {
   3.7165327579600673`*^9, 3.716532879053185*^9}, {3.7165373548753977`*^9, 
   3.7165373916006155`*^9}, 3.7165377732935953`*^9, {3.716538340917224*^9, 
   3.716538344639048*^9}, {3.71654169564578*^9, 3.7165417801559877`*^9}, {
   3.716709682376645*^9, 
   3.716709690974986*^9}},ExpressionUUID->"06c7f9db-4542-4433-baf2-\
2efa125b4aab"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
    SuperscriptBox["z", 
     FractionBox[
      RowBox[{"1", "+", "tmin"}], "2"]], " ", 
    RowBox[{"coefFermion", "[", 
     RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "EulerGamma"}], "-", 
      RowBox[{"Log", "[", "4", "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
           "\[Tau]s"}], ")"}]}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
           "\[Tau]s"}], ")"}]}]}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
        "\[Tau]s"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
        "\[Tau]s"}], ")"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7165326613575277`*^9, 3.7165327584423127`*^9, {3.716532868801525*^9, 
   3.716532880644478*^9}, {3.716537356033001*^9, 3.716537392355247*^9}, 
   3.7165377748472276`*^9, 3.7165383453035183`*^9, 3.7167096926667023`*^9, {
   3.716709758655319*^9, 
   3.7167097851553063`*^9}},ExpressionUUID->"56b79a95-3972-4ddd-9c59-\
b3fa810c6538"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "need", " ", "other", " ", "contribution", " ", "to", " ", 
    "cancel", " ", "the", " ", "term", " ", "with", " ", "no", " ", 
    RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], ",", " ", 
   RowBox[{
   "this", " ", "fixes", " ", "the", " ", "power", " ", "of", " ", "l", " ", 
    "in", " ", "the", " ", "OPE", " ", "coefficient", " ", 
    RowBox[{"corrections", " ", "'"}], 
    RowBox[{"powerd", "'"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.716537398660093*^9, 3.7165374238395367`*^9}, {
  3.71654178642328*^9, 
  3.7165418429735317`*^9}},ExpressionUUID->"618f4754-5579-4e5c-ab62-\
93bed75a1603"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "-", 
     RowBox[{"exTchB", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"nd", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"twd", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1"}]}], ",", 
     RowBox[{"powerd", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["3", "2"], "-", "tmin"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}], "\[Rule]", 
      "\[Delta]PDual0"}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.716537631149496*^9, 3.7165376536975565`*^9}, {
   3.716537982305902*^9, 3.716538093479623*^9}, {3.7165381477468305`*^9, 
   3.7165381627894564`*^9}, {3.716538365431164*^9, 3.716538378462543*^9}, {
   3.716709696108285*^9, 3.7167097404139023`*^9}, 
   3.7167097882461247`*^9},ExpressionUUID->"7f660289-55ff-4057-9ae7-\
6b32a0ee8e61"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7165380640280104`*^9, 3.716538094648617*^9}, {
   3.7165381495802774`*^9, 3.716538163377844*^9}, 3.716538379191576*^9, {
   3.7167097420416656`*^9, 
   3.7167097889040475`*^9}},ExpressionUUID->"8be9e9ff-4d4a-40e9-b374-\
668aba962ae2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Now", " ", 
    RowBox[{"let", "'"}], "s", " ", "compare", " ", "the", " ", "first", " ", 
    "componant", " ", "where", " ", "we", " ", "again", " ", 
    RowBox[{"fix", " ", "'"}], 
    RowBox[{"anom", "'"}], " ", 
    RowBox[{"and", " ", "'"}], 
    RowBox[{"power", "'"}]}], ",", " ", 
   RowBox[{
   "setting", " ", "to", " ", "zero", " ", "terms", " ", "withsubleading", 
    " ", "power", " ", "of", " ", "z"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7165384452023416`*^9, 3.7165384766674185`*^9}, {
  3.716541895456977*^9, 3.716541921571497*^9}, {3.7167098800332627`*^9, 
  3.716709904016031*^9}},ExpressionUUID->"08b145c8-d68e-495d-a5ed-\
20aa62f72b4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"exSch", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "-", 
     RowBox[{"exTchA", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "-", 
     RowBox[{"exTchB", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "\[Rule]", "0"}], ",", 
      RowBox[{"nd", "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"anom", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["1", "2"], "-", "tmin"}]}], ",", 
     RowBox[{"tw", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f"}]}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]d", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "0", "]"}], "\[Rule]", "\[Gamma]0"}], ",", 
     RowBox[{"power", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["1", "2"], "-", "tmin"}]}], ",", 
     RowBox[{"tw", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}], "\[Rule]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}], "\[Rule]", 
      "\[Delta]P0"}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7165385105282483`*^9, 3.716538515118432*^9}, {
   3.716538546443021*^9, 3.7165385653924465`*^9}, 3.7165386466697903`*^9, {
   3.7165386851854167`*^9, 3.716538778260975*^9}, {3.716540406722959*^9, 
   3.7165404101841393`*^9}, {3.7165404421496787`*^9, 
   3.7165404437733097`*^9}, {3.7165405361726904`*^9, 
   3.7165405374532223`*^9}, {3.7165405676424837`*^9, 
   3.7165405940935645`*^9}, {3.716540660542308*^9, 3.7165407483562655`*^9}, {
   3.716540799740594*^9, 3.71654088321049*^9}, 3.716540917477177*^9, {
   3.716540955658305*^9, 3.7165409631230497`*^9}, {3.71654100696572*^9, 
   3.7165411476943893`*^9}, {3.7165412239281454`*^9, 
   3.7165412320980062`*^9}, {3.716541265987239*^9, 3.716541407534458*^9}, {
   3.7165414393388495`*^9, 3.716541488039504*^9}, {3.716709809880709*^9, 
   3.7167098649901004`*^9}},ExpressionUUID->"7f723e04-8396-4434-9d91-\
db2adc70e652"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7165385110888233`*^9, 3.716538515953746*^9}, 
   3.7165385470925694`*^9, 3.716538648157955*^9, 3.7165386862762256`*^9, 
   3.7165387369342804`*^9, {3.7165387696276197`*^9, 3.7165387789369135`*^9}, {
   3.7165404182921476`*^9, 3.7165404443722563`*^9}, 3.716540538132127*^9, 
   3.716540594549181*^9, 3.716540661417021*^9, 3.7165407311708155`*^9, {
   3.7165407918805714`*^9, 3.7165408128647933`*^9}, 3.7165408571008654`*^9, 
   3.7165409183462424`*^9, 3.716540963572698*^9, 3.7165410120423307`*^9, 
   3.716541060236759*^9, 3.7165410966042833`*^9, {3.716541130461944*^9, 
   3.7165411482204485`*^9}, 3.7165412328324847`*^9, {3.716541275961767*^9, 
   3.7165412833811216`*^9}, 3.716541337082958*^9, {3.71654137573112*^9, 
   3.7165414081017203`*^9}, 3.716541453834039*^9, 3.7165414892740593`*^9, 
   3.716709803872691*^9, {3.716709839890606*^9, 
   3.7167098664431763`*^9}},ExpressionUUID->"15bcc3fe-1691-4e94-89c0-\
535d4dee5002"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "where", "*)"}], " ", 
  RowBox[{
   RowBox[{"\[Gamma]0", "=", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "0", "]"}], "/.", "fullSolution"}]}], ";", 
   RowBox[{"\[Gamma]Dual0", "=", 
    RowBox[{
     RowBox[{"\[Gamma]d", "[", "0", "]"}], "/.", "fullSolution"}]}], ";", 
   RowBox[{"\[Delta]P0", "=", 
    RowBox[{
     RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}], "/.", 
     "fullSolution"}]}], ";", 
   RowBox[{"\[Delta]PDual0", "=", 
    RowBox[{
     RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}], "/.", 
     "fullSolution"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"from", " ", "\[Epsilon]power"}], "=", 
    RowBox[{
    "0", " ", "solution", " ", "in", " ", "the", " ", "next", " ", 
     "section"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.71670944155848*^9, 3.716709531104018*^9}, {
  3.716709578449196*^9, 3.71670957880754*^9}, {3.716709629291643*^9, 
  3.7167096662235355`*^9}, {3.716709750529457*^9, 3.716709752130106*^9}, {
  3.716809644991088*^9, 
  3.7168096473431497`*^9}},ExpressionUUID->"2d31d565-ef49-49c8-814c-\
17d198b1fd10"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The Bootstrap Equations To All Orders in \[Epsilon] ",
 
 FontSize->24,
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{
  3.716809635676152*^9},ExpressionUUID->"557d2f56-be9e-4c62-aaf9-\
8bba84443b68"],

Cell[TextData[{
 "Now we can solve ",
 StyleBox["The Bootstrap Equations To All Orders in \[Epsilon] ",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"2dd9f9ac-59d3-4f54-8b1f-7f87521f7a12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lhs1", "[", "\[Epsilon]power_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{
          RowBox[{"-", "tmin"}], "/", "2"}]], 
        RowBox[{"SChannelExpansionInzand\[Epsilon]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"Nval", "\[Rule]", "\[Epsilon]power"}]}], "//", 
      "plugkFunctionExpansions"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165419516403465`*^9, 3.716542100890894*^9}, {
   3.716542320035959*^9, 3.716542325422532*^9}, 3.716708967000199*^9, 
   3.716709026429826*^9, {3.720848885083107*^9, 
   3.7208488911656404`*^9}},ExpressionUUID->"4c659586-5d15-4d3e-8613-\
28478790358e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lhs2", "[", "\[Epsilon]power_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["z", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", "tmin"}], "2"]], 
        RowBox[{"SChannelExpansionInzand\[Epsilon]", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
       RowBox[{"Nval", "\[Rule]", "\[Epsilon]power"}]}], "//", 
      "plugkFunctionExpansions"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165422059444127`*^9, 3.7165422292207146`*^9}, {
   3.7165423222130203`*^9, 3.716542329503746*^9}, 3.716708970067254*^9, 
   3.716709028641514*^9, {3.720848905512761*^9, 
   3.720848905967677*^9}},ExpressionUUID->"7d3b7ad9-8690-491d-b66b-\
0afe46e31c15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhs1", "[", "\[Epsilon]power_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["z", 
            FractionBox[
             RowBox[{"-", "tmin"}], "2"]], 
           RowBox[{"TChannelAnomalousLCExpand", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"anom", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
              FractionBox["1", "2"], "-", "tmin"}]}], ",", 
            RowBox[{"tw", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", 
              RowBox[{"2", "n"}]}]}]}], "}"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["z", 
             FractionBox[
              RowBox[{"-", "tmin"}], "2"]], 
            RowBox[{"DualTChannelAnomalousLCExpand", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"anomd", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
               FractionBox["3", "2"], "-", "tmin"}]}], ",", 
             RowBox[{"tw", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1", "+", 
               RowBox[{"2", "nd"}]}]}]}], "}"}]}], "/.", 
          RowBox[{"nd", "\[Rule]", "n"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["z", 
            FractionBox[
             RowBox[{"-", "tmin"}], "2"]], 
           RowBox[{"TChannelOPEcoeffCorrectLCExpand", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"power", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
              FractionBox["1", "2"], "-", "tmin"}]}], ",", 
            RowBox[{"tw", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", 
              RowBox[{"2", "n"}]}]}]}], "}"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["z", 
             FractionBox[
              RowBox[{"-", "tmin"}], "2"]], 
            RowBox[{"DualTChannelOPEcoeffCorrectLCExpand", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"powerd", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
               FractionBox["3", "2"], "-", "tmin"}]}], ",", 
             RowBox[{"tw", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1", "+", 
               RowBox[{"2", "nd"}]}]}]}], "}"}]}], "/.", 
          RowBox[{"nd", "\[Rule]", "n"}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"nval", "\[Rule]", 
       RowBox[{"\[Epsilon]power", "-", "n"}]}]}], "//", 
     "plugkFunctionExpansions"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "\[Epsilon]power"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7165718677923737`*^9, 3.7165718791221876`*^9}, {
  3.716572870487977*^9, 3.7165728924274545`*^9}, {3.716573069494904*^9, 
  3.716573073800787*^9}, {3.716614469012344*^9, 3.7166144897881436`*^9}, {
  3.7166313773897038`*^9, 3.716631385035424*^9}, {3.7208489239826937`*^9, 
  3.720848936609825*^9}, {3.720849664172773*^9, 
  3.7208497070223093`*^9}},ExpressionUUID->"02b38a1a-bf96-4a27-ab42-\
a3acde879039"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhs2", "[", "\[Epsilon]power_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["z", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", "tmin"}], "2"]], 
           RowBox[{"TChannelAnomalousLCExpand", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"anom", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
              FractionBox["1", "2"], "-", "tmin"}]}], ",", 
            RowBox[{"tw", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", 
              RowBox[{"2", "n"}]}]}]}], "}"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["z", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", "tmin"}], "2"]], 
            RowBox[{"DualTChannelAnomalousLCExpand", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"anomd", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
               FractionBox["3", "2"], "-", "tmin"}]}], ",", 
             RowBox[{"tw", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1", "+", 
               RowBox[{"2", "nd"}]}]}]}], "}"}]}], "/.", 
          RowBox[{"nd", "\[Rule]", "n"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["z", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", "tmin"}], "2"]], 
           RowBox[{"TChannelOPEcoeffCorrectLCExpand", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"power", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
              FractionBox["1", "2"], "-", "tmin"}]}], ",", 
            RowBox[{"tw", "\[Rule]", 
             RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", 
              RowBox[{"2", "n"}]}]}]}], "}"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["z", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", "tmin"}], "2"]], 
            RowBox[{"DualTChannelOPEcoeffCorrectLCExpand", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"powerd", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
               FractionBox["3", "2"], "-", "tmin"}]}], ",", 
             RowBox[{"tw", "\[Rule]", 
              RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1", "+", 
               RowBox[{"2", "nd"}]}]}]}], "}"}]}], "/.", 
          RowBox[{"nd", "\[Rule]", "n"}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"nval", "\[Rule]", 
       RowBox[{"\[Epsilon]power", "-", "n"}]}]}], "//", 
     "plugkFunctionExpansions"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "\[Epsilon]power"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.716542285531988*^9, 3.7165423138771276`*^9}, {
   3.716542602069169*^9, 3.716542617872391*^9}, {3.7165426755118628`*^9, 
   3.7165426770685596`*^9}, {3.716571427449728*^9, 3.7165714569997263`*^9}, {
   3.7165715006936855`*^9, 3.7165715148844314`*^9}, 3.7165715551423855`*^9, {
   3.716571640700923*^9, 3.7165716429273963`*^9}, {3.7165716755903573`*^9, 
   3.7165716915673213`*^9}, {3.7165717247113523`*^9, 3.716571732084015*^9}, {
   3.716572755983799*^9, 3.7165728512608757`*^9}, {3.7166313389221077`*^9, 
   3.7166313679790783`*^9}, {3.720849745587531*^9, 
   3.720849764872473*^9}},ExpressionUUID->"35638c45-b2d7-4d07-b43c-\
d1e85af4b670"],

Cell[TextData[{
 "We equate terms with equal powers of z, \[Epsilon] and Log[\[Epsilon]]. In \
what follow we will equate terms with  power \[OpenCurlyQuote]z^0\
\[CloseCurlyQuote], to get rid of other powers we  will take ",
 StyleBox["\[OpenCurlyQuote]z \[Rule] 0\[CloseCurlyQuote] in the first \
equation and \[OpenCurlyQuote]z \[Rule] \[Infinity]\[CloseCurlyQuote] in the \
second.",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}, {
   3.716709075800886*^9, 3.716709244370023*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"f1833fd6-b747-4be2-8a07-87062564adc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"variables", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n", "]"}], ",", 
      RowBox[{"\[Gamma]d", "[", "n", "]"}], ",", 
      RowBox[{"\[Delta]coefFermionLargeL", "[", "n", "]"}], ",", 
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "n", "]"}]}], "}"}], "//",
     "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165733129669185`*^9, 3.7165733238533173`*^9}, {
  3.716573503643567*^9, 3.7165735044060926`*^9}, {3.7166076711767635`*^9, 
  3.7166076860728188`*^9}},ExpressionUUID->"6e75fb9e-f20f-4138-bf31-\
26915e4e5e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolution", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7166077377648735`*^9, 
  3.7166077409109707`*^9}},ExpressionUUID->"df8640af-6df0-4315-ac31-\
ef1d9d5dab9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\[Epsilon]power", "]"}], ";", 
  RowBox[{"\[Epsilon]power", "=", "0"}], ";", 
  RowBox[{"var", "=", 
   RowBox[{"variables", "[", "\[Epsilon]power", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.716710030623247*^9, 3.7167100771256337`*^9, {3.71680990221945*^9, 
   3.716809902540491*^9}},ExpressionUUID->"64f0ad56-1ea9-48b2-80da-\
d4a9ef50d64b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhs1", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhs1", "[", "\[Epsilon]power", "]"}]}], "/.", "fullSolution"}],
     "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"z", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]", ",", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "]"}], "&"}]}], "]"}],
         "&"}]}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhs2", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhs2", "[", "\[Epsilon]power", "]"}]}], "/.", "fullSolution"}],
     "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"z", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]", ",", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "]"}], "&"}]}], "]"}],
         "&"}]}], "]"}], "&"}]}]}], ";"}]}], "Input",ExpressionUUID->\
"b3412fa1-e75e-46b6-a892-a012759f2c33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystemPrim1", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"eq1", "/.", 
       RowBox[{"z", "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystemPrim2", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"eq2", "/.", 
       RowBox[{"z", "\[Rule]", "\[Infinity]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]}], "Input",ExpressionUUID->"d833cc83-7412-44db-a81a-\
f70638cb6fe3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystem1", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim1", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystem2", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim2", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equationSystem", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"equationSystem1", ",", "equationSystem2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7167100718591228`*^9, 
  3.7167100722362585`*^9}},ExpressionUUID->"09820762-2d3d-48c6-9307-\
49eddc122d4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equationSystem", ",", "var"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",ExpressionUUID->\
"90728dec-3bf5-4cfc-a3ac-0776e47c2c3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolution", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"fullSolution", ",", "sol"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7166076459938927`*^9, 
  3.7166076659636507`*^9}},ExpressionUUID->"26fbbaac-cfe1-44e2-bf3c-\
b0da850bb5dd"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n", "]"}], ",", 
     RowBox[{"\[Gamma]d", "[", "n", "]"}], ",", 
     RowBox[{"\[Delta]coefFermionLargeL", "[", "n", "]"}], ",", 
     RowBox[{"\[Delta]coefDualFermionLargeL", "[", "n", "]"}]}], "}"}], " ", 
   "are", " ", "multiplied", " ", "by", "\[IndentingNewLine]", " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], "l"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["1", "2"], "-", "tmin"}], ")"}]}], " ", ",", " ", 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["3", "2"], "-", "tmin"}], ")"}]}], " ", ",", " ", 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["1", "2"], "-", "tmin"}], ")"}]}], " ", ",", 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["3", "2"], "-", "tmin"}], ")"}]}]}], "}"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.716811472988912*^9, 
  3.7168115791976247`*^9}},ExpressionUUID->"2f526268-8676-4dcb-96b4-\
99f81f4bb381"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"n", "\[Equal]", "1"}], " ", "*)"}]], "Input",ExpressionUUID->\
"e147e40b-5796-4756-8d73-295624bb0aa5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\[Epsilon]power", "]"}], ";", 
  RowBox[{"\[Epsilon]power", "=", "1"}], ";", 
  RowBox[{"var", "=", 
   RowBox[{"variables", "[", "\[Epsilon]power", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.716710030623247*^9, 
  3.7167100771256337`*^9},ExpressionUUID->"33720be8-c0ac-44ae-875d-\
62777d06f4f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhs1", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhs1", "[", "\[Epsilon]power", "]"}]}], "/.", "fullSolution"}],
     "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"z", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]", ",", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "]"}], "&"}]}], "]"}],
         "&"}]}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhs2", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhs2", "[", "\[Epsilon]power", "]"}]}], "/.", "fullSolution"}],
     "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"z", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]", ",", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "]"}], "&"}]}], "]"}],
         "&"}]}], "]"}], "&"}]}]}], ";"}]}], "Input",ExpressionUUID->\
"aaa71a72-49f8-4010-be1a-1eb192df8d90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystemPrim1", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"eq1", "/.", 
       RowBox[{"z", "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystemPrim2", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"eq2", "/.", 
       RowBox[{"z", "\[Rule]", "\[Infinity]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]}], "Input",ExpressionUUID->"23dfe9e3-8e02-4cc7-93e3-\
102b0d0e0692"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystem1", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim1", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystem2", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim2", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equationSystem", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"equationSystem1", ",", "equationSystem2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7167100718591228`*^9, 
  3.7167100722362585`*^9}},ExpressionUUID->"7cf747c1-3414-400b-b0f1-\
3dc5a44d2536"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equationSystem", ",", "var"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",ExpressionUUID->\
"e3fc5feb-37fe-48d9-8be5-be0c136ad203"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolution", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"fullSolution", ",", "sol"}], "]"}]}], ";"}]], "Input",ExpressionU\
UID->"3b219e74-33ee-4a45-8dfd-fba788ecabce"]
}, Closed]],

Cell[CellGroupData[{

Cell["First Solutions", "Subsubsection",
 CellChangeTimes->{{3.720849886367852*^9, 
  3.72084989022742*^9}},ExpressionUUID->"e8b5eaf5-234d-42e9-b302-\
3a739d906b22"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"n", " ", "=", " ", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.720850453086694*^9, 
  3.7208504568488045`*^9}},ExpressionUUID->"fa2b3519-637b-4a24-a451-\
006379d56eff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AnomalousDimension", "[", "0", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "-", "\[Tau]f", "-", "\[Tau]s", "-", 
        RowBox[{"2", "l"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"l", "+", "lmin"}], ")"}], " ", "\[Pi]"}]], "  ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"coefDualFermion", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], 
      SuperscriptBox["l", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["1", "2"], "-", "tmin"}]]}], 
     RowBox[{
      RowBox[{"coefFermionLargeL", "[", "0", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
          "\[Tau]s"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
          "\[Tau]s"}], ")"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "tmin", "+", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}],
         "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.720857162633238*^9, 3.720857186995994*^9}, {
  3.720857287443185*^9, 3.7208572878403964`*^9}, {3.720859026208494*^9, 
  3.7208590269499254`*^9}},ExpressionUUID->"b88caa27-6475-47b6-9812-\
322c0b13a8f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualAnomalousDimension", "[", "0", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", "\[Tau]f", "-", "\[Tau]s", "-", 
        RowBox[{"2", "l"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"l", "+", " ", "lmin"}], ")"}], " ", "\[Pi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"coefFermion", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], 
      SuperscriptBox["l", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["3", "2"], "-", "tmin"}]]}], 
     RowBox[{
      RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
          "\[Tau]s"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
          "\[Tau]s"}], ")"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "tmin"}], "+", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}], 
        "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7208572810653906`*^9, 3.720857301338256*^9}, 
   3.7208590415466547`*^9},ExpressionUUID->"d3c38799-8f77-4953-9b44-\
f4791710bce2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CorrectionToOPECoefficient", "[", "0", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"coefFermionLargeL", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "EulerGamma"}], "-", 
      RowBox[{"Log", "[", "4", "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
           "\[Tau]s"}], ")"}]}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
           "\[Tau]s"}], ")"}]}]}], "]"}]}], ")"}], 
    RowBox[{"AnomalousDimension", "[", "0", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7208574627782426`*^9, 
  3.72085749153956*^9}},ExpressionUUID->"d8a8a4fd-7aea-49b5-9329-\
b8629fee6321"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualCorrectionToOPECoefficient", "[", "0", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "EulerGamma"}], "-", 
      RowBox[{"Log", "[", "4", "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "lmin"}], "+", "tmin", "+", "\[Tau]f", "-", 
           "\[Tau]s"}], ")"}]}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "+", 
           "\[Tau]s"}], ")"}]}]}], "]"}]}], ")"}], 
    RowBox[{"DualAnomalousDimension", "[", "0", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.720857603978221*^9, 
  3.7208576254421744`*^9}},ExpressionUUID->"a4bf0835-3df9-43d4-9dbd-\
97d52cd3b6fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.72093473462467*^9, 3.720934745897313*^9}, 
   3.720968057979334*^9},ExpressionUUID->"503e7809-3da7-468d-8e6a-\
08e21dbb7aee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnomalousDimension", "[", "0", "]"}], "-", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     SuperscriptBox["l", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["1", "2"], "-", "tmin"}]], 
     RowBox[{"\[Gamma]", "[", "0", "]"}]}]}], "/.", "fullSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7208505020776405`*^9, 3.7208505132254343`*^9}, {
  3.720856881686755*^9, 3.7208569684846396`*^9}, {3.7208573100444374`*^9, 
  3.720857310544704*^9}},ExpressionUUID->"e2e813c0-cf93-4abb-a27d-\
44ff0335e11d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.720850513552462*^9, 3.7208569700441885`*^9, 
  3.7208573110607615`*^9, 
  3.720859052267475*^9},ExpressionUUID->"4f1cee41-8d3f-4729-827c-\
2b653be40198"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DualAnomalousDimension", "[", "0", "]"}], "-", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     SuperscriptBox["l", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["3", "2"], "-", "tmin"}]], 
     RowBox[{"\[Gamma]d", "[", "0", "]"}]}]}], "/.", "fullSolution"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7208570138167067`*^9, 3.7208570423022356`*^9}, {
  3.720857314352079*^9, 
  3.720857318437857*^9}},ExpressionUUID->"d14db255-b0f4-40ad-b89a-\
9df21a317057"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7208570429458637`*^9, 3.720857319250784*^9, 
  3.7208590601592107`*^9},ExpressionUUID->"7e2b4926-1524-4dba-b90d-\
a45598e0f166"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CorrectionToOPECoefficient", "[", "0", "]"}], "-", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     SuperscriptBox["l", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["1", "2"], "-", "tmin"}]], 
     RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}]}]}], "/.", 
   "fullSolution"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7208575077122707`*^9, 
  3.720857516226699*^9}},ExpressionUUID->"15bbccd3-eb0e-42db-82f4-\
a2026d5b8c94"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.720857517646045*^9},ExpressionUUID->"797197f0-0efa-4741-977f-\
33f04ba14916"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DualCorrectionToOPECoefficient", "[", "0", "]"}], "-", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     SuperscriptBox["l", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["3", "2"], "-", "tmin"}]], 
     RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}]}]}], "/.", 
   "fullSolution"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7208575077122707`*^9, 
  3.720857563388954*^9}},ExpressionUUID->"743191b8-c63c-4402-9ac2-\
f27d1f109211"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.720857517646045*^9, 
  3.7208576311385155`*^9},ExpressionUUID->"5dc95ef0-3289-4f4f-8199-\
83cf79b570cf"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Results: u-t channel", "Subchapter",
 CellChangeTimes->{{3.7131017414279547`*^9, 3.713101772873885*^9}, {
   3.715063235022575*^9, 3.715063248822692*^9}, 3.717492789666916*^9, {
   3.717495214451996*^9, 
   3.717495223150634*^9}},ExpressionUUID->"a2a9c35f-cd46-4e67-a81d-\
31af272b4a13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replaceDimensions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[Tau]f", "+", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[Tau]f", "+", 
       FractionBox["1", "2"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7171584941178737`*^9, 
  3.717158515898*^9}},ExpressionUUID->"8842067f-c9ed-4218-94e3-773e450e7f2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replaceDimensionsPermuted", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "\[Rule]", "\[Tau]f"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "\[Rule]", "\[Tau]f"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717147953289968*^9, 3.7171479694565697`*^9}, {
  3.717148478312704*^9, 3.7171484807345304`*^9}, {3.717247269205581*^9, 
  3.717247293829664*^9}},ExpressionUUID->"d593f765-a6ff-4ef3-8074-\
140aeb09e273"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KinF4", "=", 
  RowBox[{
   RowBox[{"n4KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]s", ",", 
       RowBox[{"\[Tau]f", "+", 
        FractionBox["1", "2"]}], ",", "\[Tau]s", ",", 
       RowBox[{"\[Tau]f", "+", 
        FractionBox["1", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.695034667926931*^9, 3.695034714131151*^9}, {
  3.695034788263336*^9, 3.695034813602737*^9}, {3.695034972901017*^9, 
  3.6950350155027103`*^9}, {3.695035046692382*^9, 3.695035052951886*^9}, {
  3.708346286177006*^9, 3.7083462944134283`*^9}, {3.709282012836596*^9, 
  3.709282016931382*^9}, {3.712987974180299*^9, 
  3.712987982235772*^9}},ExpressionUUID->"96d766b7-2c61-42bc-8ccd-\
0e899df83823"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.695034800072139*^9, 3.695034814240423*^9}, 
   3.695035017303899*^9, 3.6950350538426847`*^9, 3.6950392252701893`*^9, 
   3.695103842592025*^9, 3.695104635235841*^9, 3.695108131813307*^9, 
   3.69510922211452*^9, 3.695125001999466*^9, 3.708346227783078*^9, {
   3.7083462817115*^9, 3.708346294890163*^9}, 3.708347696544075*^9, 
   3.7083479482092457`*^9, 3.708411838384968*^9, 3.708414725650754*^9, 
   3.708418116115528*^9, 3.708420211784211*^9, 3.7084222308531733`*^9, 
   3.708429016178666*^9, 3.708433775323398*^9, 3.708498732400526*^9, 
   3.708507000420442*^9, 3.708675830094646*^9, 3.709277986524933*^9, 
   3.709278056476259*^9, 3.709278472558913*^9, 3.7092819127918243`*^9, 
   3.709282026948175*^9, 3.709283283939124*^9, 3.709473860002843*^9, 
   3.709474114304069*^9, 3.709476218406406*^9, 3.7095175807820663`*^9, 
   3.7095207159488783`*^9, 3.709716840440423*^9, 3.709720001885551*^9, 
   3.709720232770239*^9, 3.7097245947732153`*^9, 3.709882702513472*^9, 
   3.7098861583406677`*^9, 3.709886516791349*^9, 3.70993912120638*^9, 
   3.709942098586753*^9, 3.709992187954108*^9, 3.710072425998304*^9, 
   3.7101520527968082`*^9, 3.710154473266747*^9, 3.710157185450238*^9, 
   3.7101579247174463`*^9, 3.7101648272423487`*^9, 3.71016631630587*^9, 
   3.710208312617758*^9, 3.7102329876433887`*^9, 3.71023302377287*^9, 
   3.710300028632277*^9, 3.7103398701058598`*^9, 3.710341740551752*^9, 
   3.710343004836678*^9, 3.7129875802575417`*^9, 3.712987982970201*^9, 
   3.713101821367321*^9, 3.7131060957923603`*^9, 3.713107060885359*^9, 
   3.7131070931742487`*^9, 3.7132572147436113`*^9, 3.713267090295412*^9, 
   3.713267237250313*^9, 3.713267271940228*^9, 3.7134340739168873`*^9, 
   3.713434541089208*^9, 3.7135271547669096`*^9, {3.713531249276681*^9, 
   3.7135312774309397`*^9}, 3.7135318225921345`*^9, 3.713607756767143*^9, 
   3.7136258248331747`*^9, 3.713679790907055*^9, 3.7139556686089764`*^9, 
   3.7139557198620563`*^9, 3.71419945012543*^9, 3.714281811500677*^9, 
   3.7142964723702765`*^9, 3.715063265807603*^9, 3.7171374176922007`*^9, 
   3.717144697584072*^9, 3.7171492830959234`*^9, 3.7172157252613087`*^9, 
   3.7172285275465927`*^9, 3.7172289653520484`*^9, 3.717236958258583*^9, 
   3.7172472576605144`*^9, 3.717314603790857*^9, 
   3.717321376912159*^9},ExpressionUUID->"e17cea10-bda8-490b-b128-\
c4dd97ae55c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"structuresEF", "=", 
  RowBox[{"n4ListStructuresEF", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.708347839138761*^9, 3.708347841729435*^9}, {
  3.709939129442527*^9, 3.709939130218142*^9}, {3.7129875833533077`*^9, 
  3.7129875864839983`*^9}},ExpressionUUID->"70d78188-b4eb-44b1-9167-\
6a51a7b6e750"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]], ",", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.70834784245287*^9, 3.7083480835388803`*^9, 3.7084118413561296`*^9, 
   3.708414756292*^9, 3.708418138145854*^9, 3.708420214604472*^9, 
   3.708422234083926*^9, 3.708429016745769*^9, 3.7084337759078903`*^9, 
   3.708498733267214*^9, 3.708507000585854*^9, 3.708675830814662*^9, {
   3.7092779867082863`*^9, 3.709278010873548*^9}, 3.709278057353971*^9, 
   3.7092784726990347`*^9, 3.7092819129486437`*^9, 3.709282027192676*^9, 
   3.7092832841980247`*^9, 3.709474143174285*^9, 3.709476218995792*^9, 
   3.709517581983657*^9, 3.709520717445484*^9, 3.709716842268774*^9, 
   3.709720003135302*^9, 3.709720234357781*^9, 3.7097246006577663`*^9, 
   3.709882702580881*^9, 3.709886158593617*^9, 3.709886517637908*^9, 
   3.70993912411939*^9, 3.709942099504423*^9, 3.7099921894802017`*^9, 
   3.710072427085215*^9, 3.710152053772683*^9, 3.710154474234517*^9, 
   3.710157186098757*^9, 3.7101579250389767`*^9, 3.7101648280095367`*^9, 
   3.710166317205567*^9, 3.710208313587569*^9, 3.710232988772992*^9, 
   3.7102330250083437`*^9, 3.710300029524108*^9, 3.710339871255611*^9, 
   3.7103417413887577`*^9, 3.710343005717568*^9, 3.712987586954471*^9, 
   3.71298798599911*^9, 3.713101823785372*^9, 3.713106097852434*^9, 
   3.713107060910371*^9, 3.7131070955822897`*^9, 3.7132572419958534`*^9, 
   3.713267090308922*^9, 3.7132672372659397`*^9, 3.7132672719567404`*^9, 
   3.7134340758030663`*^9, 3.713434541105719*^9, 3.7135271547815356`*^9, {
   3.7135312492923083`*^9, 3.713531277444399*^9}, 3.713531822607644*^9, 
   3.713607756785655*^9, 3.7136258294705567`*^9, 3.7136797940025096`*^9, 
   3.7139556687092476`*^9, 3.7139557198841934`*^9, 3.7141994501414375`*^9, 
   3.7142818115161796`*^9, 3.714296472389791*^9, 3.715063267457111*^9, 
   3.7171374203571873`*^9, 3.717144699490966*^9, 3.7171492855714674`*^9, 
   3.717215725277321*^9, 3.7172285275601034`*^9, 3.717228965402585*^9, 
   3.717236958275094*^9, 3.717247257677024*^9, 3.717314606268067*^9, 
   3.7173213769261694`*^9},ExpressionUUID->"4dc7fa8b-b879-4edd-99d6-\
2163b6003631"]
}, Open  ]],

Cell[CellGroupData[{

Cell["u-channel", "Subsection",
 CellChangeTimes->{{3.7172277288454857`*^9, 
  3.7172277320633535`*^9}},ExpressionUUID->"422e2057-80c1-425e-9997-\
ef8f9d8e5c51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"u", "-", "channel"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7131021937300158`*^9, 3.7131021985898924`*^9}, {
   3.713527186968396*^9, 3.7135271963721247`*^9}, 3.715064326123505*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e2809268-54a9-4c34-8428-66f753e8d31f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", " ", "Differential"}]}]}]}]}], " ", "Basis", " ", 
    "From", " ", "3"}], "-", 
   RowBox[{"point", " ", "correlation", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"functions", "--"}], "--"}], "--"}], 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", "--"}]}]}]}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.715063376834919*^9, 3.7150634012956953`*^9}, {
  3.715064341059189*^9, 
  3.715064354931631*^9}},ExpressionUUID->"3235e1b8-d688-450d-93c8-\
f4a05526cf2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"l2", "\[GreaterEqual]", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.715063480155177*^9},ExpressionUUID->"64d41ba4-e49d-4282-af7f-\
30860c633fff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corrfunc3", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"n3CorrelationFunction", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tmin", "+", "l2"}], ",", 
          RowBox[{"\[Tau]f", "+", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"\[Tau]f", "+", 
           FractionBox["1", "2"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l2", ",", "l2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
      RowBox[{"n3KinematicFactor", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"tmin", "+", "l2"}], ",", 
          RowBox[{"\[Tau]f", "+", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"\[Tau]f", "+", 
           FractionBox["1", "2"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l2", ",", "l2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], "\[Rule]", " ", 
        RowBox[{"coefBoson1", "[", 
         RowBox[{"tmin", ",", "l2"}], "]"}]}], ",", 
       RowBox[{
        SubscriptBox["\[Lambda]", "2"], "\[Rule]", " ", 
        RowBox[{"coefBoson2", "[", 
         RowBox[{"tmin", ",", "l2"}], "]"}]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709648186248548*^9, 3.7096482041447897`*^9}, {
   3.7099592613779545`*^9, 3.709959320888386*^9}, {3.715063633731653*^9, 
   3.7150636341771193`*^9}, {3.715063805138242*^9, 3.715063809753251*^9}, {
   3.717137549683569*^9, 3.717137560659155*^9}, 3.7171492976854315`*^9, {
   3.717152502637486*^9, 3.7171525249487615`*^9}, {3.7171527053123083`*^9, 
   3.7171527263392315`*^9}},ExpressionUUID->"d7b706cd-da8a-43a2-bf9a-\
a419bb5a486f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"struct3", "=", 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l2", ",", "l2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.715063542436928*^9, 3.715063589464922*^9}, {
   3.7150638253532953`*^9, 3.715063860195065*^9}, 
   3.715064139754545*^9},ExpressionUUID->"89841591-d966-4ae1-9331-\
5d70c32280a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stru1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"spinorD", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"3", ",", "b"}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"spinorDb", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", "1", ",", "0"}], "]"}], "[", 
           RowBox[{"2", ",", "b"}], "]"}], "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n3CorrelationFunction", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"tmin", "+", "l2"}], ",", 
                RowBox[{"\[Tau]f", "+", "1"}], ",", 
                RowBox[{"\[Tau]f", "+", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"l2", ",", "l2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
            "denormalizeInvariants"}], ")"}], "]"}], "]"}], 
        RowBox[{"n3KinematicFactor", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tmin", "+", "l2"}], ",", 
            RowBox[{"\[Tau]f", "+", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"\[Tau]f", "+", 
             FractionBox["1", "2"]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l2", ",", "l2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"S", "[", "i_", "]"}], "[", "a_", "]"}], " ", 
          RowBox[{
           RowBox[{"Sb", "[", "j_", "]"}], "[", "a_", "]"}]}], 
         "\[RuleDelayed]", 
         RowBox[{"invSbS", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "i"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}], "}"}]}], "//",
      "normalizeInvariants"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086809087627726`*^9, 3.7086809209363766`*^9}, {
   3.708681051740369*^9, 3.7086811836604633`*^9}, {3.7086822923607807`*^9, 
   3.7086822937435293`*^9}, {3.7086823370426283`*^9, 3.708682362297064*^9}, {
   3.709648264585462*^9, 3.70964826710529*^9}, {3.709648297886827*^9, 
   3.709648310289771*^9}, 3.715063490503871*^9, {3.7150636535689898`*^9, 
   3.715063660977529*^9}, {3.7171378586762247`*^9, 3.7171378708295546`*^9}, {
   3.7171447364654675`*^9, 3.7171447535172815`*^9}, 3.7171463157782183`*^9, 
   3.7171493131324835`*^9, {3.7171527324317446`*^9, 
   3.7171527394665904`*^9}},ExpressionUUID->"761a6b46-39ea-4b4c-af81-\
0c2953bfbf43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stru2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"spinorD", "[", 
            RowBox[{
             FractionBox["1", "2"], ",", "1", ",", "0"}], "]"}], "[", 
           RowBox[{"2", ",", "b"}], "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"spinorDb", "[", 
             RowBox[{
              FractionBox["1", "2"], ",", "0", ",", "1"}], "]"}], "[", 
            RowBox[{"3", ",", "b"}], "]"}], "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n3CorrelationFunction", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"tmin", "+", "l2"}], ",", "\[Tau]f", ",", 
                 "\[Tau]f"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"l2", ",", "l2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
             "denormalizeInvariants"}], ")"}], "]"}], "]"}], 
         RowBox[{"n3KinematicFactor", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tmin", "+", "l2"}], ",", 
             RowBox[{"\[Tau]f", "+", 
              FractionBox["1", "2"]}], ",", 
             RowBox[{"\[Tau]f", "+", 
              FractionBox["1", "2"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"l2", ",", "l2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}], "}"}]}],
        "//", "applyEFProperties"}], "//", "applyJacobiRelations"}], "//", 
     "normalizeInvariants"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086818100904875`*^9, 3.7086819223777633`*^9}, {
   3.7086819782731857`*^9, 3.708682022498779*^9}, {3.708682163911508*^9, 
   3.708682220298031*^9}, {3.7086824539732966`*^9, 3.7086824800063686`*^9}, {
   3.7096482721947403`*^9, 3.709648281438477*^9}, {3.70964831792452*^9, 
   3.709648337034278*^9}, 3.715063494315318*^9, {3.715063673969014*^9, 
   3.715063680634528*^9}, {3.7171447741475153`*^9, 3.717144792993701*^9}, {
   3.717144925248889*^9, 3.717144925740015*^9}, 3.717144983875163*^9, {
   3.7171463248576465`*^9, 3.7171463289697638`*^9}, 3.717149317609177*^9, {
   3.717152744134675*^9, 
   3.7171527489545283`*^9}},ExpressionUUID->"f22dd357-518a-48ec-81b1-\
3d785378804d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"\[Mu]1", " ", "stru1"}], "+", 
        RowBox[{"\[Mu]2", " ", "stru2"}], "-", "corrfunc3"}], "]"}], ",", 
      "struct3"}], "]"}], "\[Equal]", "0"}], "//", "Thread"}], ";"}]], "Input",\

 CellChangeTimes->{{3.7150635089900713`*^9, 3.715063521322494*^9}, {
   3.715063714106176*^9, 3.715063723893152*^9}, {3.715063894882037*^9, 
   3.7150639088377028`*^9}, {3.715063950126994*^9, 3.715063975386856*^9}, {
   3.7150640090656767`*^9, 3.715064044579297*^9}, 3.7150641540824738`*^9, {
   3.7171463201866846`*^9, 
   3.7171463333875346`*^9}},ExpressionUUID->"6601ebdb-66a5-470a-a9cc-\
6eebce6f3051"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]1", ",", "\[Mu]2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{"l2", "\[Rule]", "l"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7150640518568897`*^9, 3.715064126962612*^9}, {
  3.715064196274661*^9, 
  3.715064203314774*^9}},ExpressionUUID->"111ba512-ffd4-48bf-be89-\
191fa2babaaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mmatrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a3", ",", "a4"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7171465008768992`*^9, 
  3.7171465087339964`*^9}},ExpressionUUID->"9fad097a-f485-45b3-b2a3-\
d616346e07e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coefBoson1", "[", 
             RowBox[{"tmin", ",", "l2"}], "]"}], ",", 
            RowBox[{"coefBoson2", "[", 
             RowBox[{"tmin", ",", "l2"}], "]"}]}], "}"}], ".", "Mmatrix", ".", 
          RowBox[{"{", 
           RowBox[{"stru1", ",", "stru2"}], "}"}]}], "-", "corrfunc3"}], 
        "]"}], ",", "struct3"}], "]"}], "\[Equal]", "0"}], "//", "Thread"}], "//",
    "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.7171464084994974`*^9, 3.717146483339697*^9}, {
  3.7171465149104166`*^9, 3.717146575385811*^9}, {3.717146626991065*^9, 
  3.7171466343985095`*^9}, {3.717146700915898*^9, 3.7171467340107684`*^9}, {
  3.7171468361921387`*^9, 3.717146839876151*^9}, {3.7171528321437826`*^9, 
  3.717152836412078*^9}},ExpressionUUID->"9bdd4f4e-7a4a-4820-8cce-\
73942e76ba6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solu", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{"l2", "\[Rule]", "l"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7171467559803104`*^9, 3.717146786173723*^9}, {
  3.7171468206206703`*^9, 
  3.7171468284827366`*^9}},ExpressionUUID->"63307071-de80-409c-b411-\
0aa0e93e02fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mmatrix", "/.", "solu"}]], "Input",
 CellChangeTimes->{{3.717146882037374*^9, 3.7171468919786377`*^9}, {
   3.7171469247801485`*^9, 3.7171469362925367`*^9}, {3.7173151097053823`*^9, 
   3.7173151395832253`*^9}, 
   3.717315256458886*^9},ExpressionUUID->"af16cef1-38dd-4f4f-8243-\
65cc1310df82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a1", ",", "a2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tmin", "-", 
          RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "tmin", "+", 
          RowBox[{"2", " ", "\[Tau]f"}]}], ")"}]}], 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "tmin"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a1"}], ")"}], " ", 
        RowBox[{"coefBoson1", "[", 
         RowBox[{"tmin", ",", "l"}], "]"}]}], 
       RowBox[{"coefBoson2", "[", 
        RowBox[{"tmin", ",", "l"}], "]"}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "tmin"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]f"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"a2", " ", 
        RowBox[{"coefBoson1", "[", 
         RowBox[{"tmin", ",", "l"}], "]"}]}], 
       RowBox[{"coefBoson2", "[", 
        RowBox[{"tmin", ",", "l"}], "]"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.717146892578166*^9, 3.717146936754695*^9, 3.717152849521204*^9, 
   3.717152885372403*^9, {3.7173151060131493`*^9, 3.71731511019449*^9}, 
   3.7173151402669597`*^9, 
   3.7173152569579115`*^9},ExpressionUUID->"0c2116f7-dd2f-462c-b5a2-\
868ba7fa7186"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "1"}], ",", 
    RowBox[{"a2", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7173152609805717`*^9, 
  3.7173152620717163`*^9}},ExpressionUUID->"bbe03072-9504-43ec-a3ed-\
b6d72af421de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tmin", "-", 
         RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "tmin", "+", 
         RowBox[{"2", " ", "\[Tau]f"}]}], ")"}]}], 
      RowBox[{"4", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "tmin"}], ")"}]}]], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "tmin"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]f"}], ")"}], "2"]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.717315262414383*^9},ExpressionUUID->"febc7319-9896-4fce-8915-\
2546ee954ac6"]
}, Open  ]],

Cell[TextData[{
 "We get the conformal blocks from scalar blocks\n\n",
 Cell[BoxData[{
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "the", " ", "previous", " ", "operators", " ", 
     "in", " ", "the", " ", "4"}], "-", 
    RowBox[{"point", " ", "functions"}]}], " ", 
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{"<", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "1"}], ")"}]}], ">", "  ", "\[Equal]", " ", 
   RowBox[{
    UnderscriptBox["\[Sum]", 
     RowBox[{"\[CapitalDelta]", " ", ",", " ", "l"}]], " ", 
    RowBox[{"\[Mu]1", " ", "D_", "1"}]}], " ", "<", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}]}], ">", 
   RowBox[{
    RowBox[{"_", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}]}], "+", 
    RowBox[{"\[Mu]2", " ", "D_", "2"}]}], " ", "<", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}]}], ">", 
   RowBox[{"_", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "l"}], "}"}]}]}]}],ExpressionUUID->
  "bc46872b-9edc-4975-af28-1df742485958"]
}], "Text",
 CellChangeTimes->{{3.7088658588436785`*^9, 3.7088658779065013`*^9}, {
  3.708865969991996*^9, 3.708865979676725*^9}, {3.7171554861217556`*^9, 
  3.7171555053198304`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"2957948a-8b7e-4f5a-8365-9eb0366f60fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpw1UchStepA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Mu]1", " "}], "KinF4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"spinorD", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", "0", ",", "1"}], "]"}], "[", 
                
                RowBox[{"4", ",", "b"}], "]"}], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"spinorDb", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", "1", ",", "0"}], "]"}], "[", 
                 RowBox[{"3", ",", "b"}], "]"}], "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"seedCPW", "[", "0", "]"}], "/.", 
                   "replaceDimensionsPermuted"}], "/.", 
                  RowBox[{"\[Tau]f", "\[Rule]", 
                   RowBox[{"\[Tau]f", "+", "1"}]}]}], "/.", 
                 RowBox[{"\[CapitalDelta]", "\[Rule]", 
                  RowBox[{"tmin", "+", "l"}]}]}], "]"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"S", "[", "i_", "]"}], "[", "a_", "]"}], " ", 
                 RowBox[{
                  RowBox[{"Sb", "[", "j_", "]"}], "[", "a_", "]"}]}], 
                "\[RuleDelayed]", 
                RowBox[{"invSbS", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"j", ",", "i"}], "}"}], ",", 
                  RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], "//", 
             RowBox[{"permutePoints", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "//", "changeVariables"}], "//",
            "normalizeInvariants"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            FractionBox["1", "z"]}], ",", 
           RowBox[{
            OverscriptBox["z", "\[HorizontalLine]"], "\[Rule]", 
            FractionBox["1", 
             OverscriptBox["z", "\[HorizontalLine]"]]}]}], "}"}]}], ")"}]}], "/.",
       "sol"}], "//", "formCrossRatios"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7086852971616306`*^9, 3.708685398988336*^9}, {
   3.708685543672269*^9, 3.708685584315533*^9}, {3.7086857261640024`*^9, 
   3.7086857270222588`*^9}, {3.7086858438685226`*^9, 
   3.7086858643439217`*^9}, {3.7086915456042566`*^9, 
   3.7086915735460997`*^9}, {3.7086939346994395`*^9, 
   3.7086939376826143`*^9}, {3.7086939754199452`*^9, 3.7086939761278086`*^9}, 
   3.708694055678073*^9, 3.7087060986228004`*^9, {3.70870613048769*^9, 
   3.7087062262156744`*^9}, {3.7087091359301834`*^9, 
   3.7087091803167467`*^9}, {3.708709544649103*^9, 3.708709545278731*^9}, 
   3.7087096809333296`*^9, {3.708709840410759*^9, 3.708709841516543*^9}, 
   3.708710508439003*^9, 3.708713408600442*^9, {3.709826751084118*^9, 
   3.709826867945196*^9}, 3.709882078415368*^9, {3.70988292226118*^9, 
   3.709882925896439*^9}, {3.709883012205105*^9, 3.7098830138148246`*^9}, {
   3.7098833476521735`*^9, 3.709883350993092*^9}, {3.7150644398682337`*^9, 
   3.715064448981257*^9}, {3.7150645981175222`*^9, 3.7150646201087418`*^9}, 
   3.717148006259483*^9, {3.7171480385469356`*^9, 3.717148063510147*^9}, 
   3.7171481225001526`*^9, {3.7171481615876694`*^9, 3.7171481656625853`*^9}, {
   3.7171482416280947`*^9, 3.717148265676496*^9}, {3.7171483226507707`*^9, 
   3.717148323908953*^9}, {3.7171484837446904`*^9, 3.7171484839441414`*^9}, 
   3.7171493579864955`*^9, {3.7171525968868356`*^9, 3.717152604773556*^9}, {
   3.717319447086189*^9, 
   3.7173194519982944`*^9}},ExpressionUUID->"3d449e10-472b-4f06-b610-\
b75fdf5df40a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpw2UchStepA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["\[Mu]2", "KinF4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"spinorD", "[", 
                 RowBox[{
                  FractionBox["1", "2"], ",", "1", ",", "0"}], "]"}], "[", 
                RowBox[{"3", ",", "b"}], "]"}], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"spinorDb", "[", 
                  RowBox[{
                   FractionBox["1", "2"], ",", "0", ",", "1"}], "]"}], "[", 
                 RowBox[{"4", ",", "b"}], "]"}], "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"seedCPW", "[", "0", "]"}], "/.", 
                  "replaceDimensionsPermuted"}], "/.", 
                 RowBox[{"\[CapitalDelta]", "\[Rule]", 
                  RowBox[{"tmin", "+", "l"}]}]}], "]"}], "]"}], "//", 
              RowBox[{"permutePoints", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "//", 
             "normalizeInvariants"}], "//", "changeVariables"}], ")"}], "/.", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "\[Rule]", 
             FractionBox["1", "z"]}], ",", 
            RowBox[{
             OverscriptBox["z", "\[HorizontalLine]"], "\[Rule]", 
             FractionBox["1", 
              OverscriptBox["z", "\[HorizontalLine]"]]}]}], "}"}]}], ")"}]}], 
       "/.", "sol"}], "//", "Expand"}], "//", "formCrossRatios"}], "//", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "//", "Simplify"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.708685902009452*^9, 3.7086859746761093`*^9}, 
   3.7086860130846233`*^9, {3.7086862952869883`*^9, 3.7086863233106294`*^9}, 
   3.7086863610239763`*^9, 3.7086865162411146`*^9, {3.7086881992708297`*^9, 
   3.70868823013439*^9}, 3.7086913256578417`*^9, {3.7086940343028164`*^9, 
   3.7086940370706215`*^9}, {3.7087062706446657`*^9, 
   3.7087062985942144`*^9}, {3.7087065726641493`*^9, 3.708706601191228*^9}, {
   3.708707231453489*^9, 3.7087072382592864`*^9}, {3.7087091505621057`*^9, 
   3.7087091919847975`*^9}, {3.708709547749487*^9, 3.7087095491744127`*^9}, 
   3.7087096838870773`*^9, {3.7087098474860115`*^9, 3.7087098487129517`*^9}, {
   3.708710793840906*^9, 3.708710797971505*^9}, 3.7087134016548433`*^9, {
   3.7087141404040213`*^9, 3.7087141783415594`*^9}, {3.709826880695752*^9, 
   3.70982692068987*^9}, {3.709872936302082*^9, 3.7098729696088457`*^9}, {
   3.709881904469757*^9, 3.7098819085249543`*^9}, {3.7098824677455916`*^9, 
   3.709882473541017*^9}, {3.7098826509317017`*^9, 3.709882655226771*^9}, 
   3.709882685909749*^9, {3.709882930334242*^9, 3.709882931929252*^9}, {
   3.709883006036461*^9, 3.7098830076683035`*^9}, {3.709883185873491*^9, 
   3.7098831864471703`*^9}, {3.709883383746826*^9, 3.709883384267929*^9}, {
   3.7098834163428864`*^9, 3.709883422606646*^9}, {3.7171485134860306`*^9, 
   3.7171485376118245`*^9}, 3.7171499815636997`*^9, 3.71715261278642*^9, {
   3.7173194563948255`*^9, 
   3.717319458086841*^9}},ExpressionUUID->"2014c693-c7ee-4deb-be10-\
dfc22dbc501c"],

Cell["\<\
We pick the conformal blocks as coefficients of 4-point structures\
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"39688936-e777-4fec-b6cf-123afb6fb562"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwUchStepB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"cpw1UchStepA", "+", "cpw2UchStepA"}], ",", "structuresEF"}],
         "]"}], "//", "Expand"}], "//", "formCrossRatios"}], "//", 
     "changeVariables"}], "//", "specialSimplifyH"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086913748585696`*^9, 3.708691505740867*^9}, {
   3.7087093484534864`*^9, 3.708709441985233*^9}, {3.7087096528052845`*^9, 
   3.7087096737146735`*^9}, {3.7087098550305505`*^9, 
   3.7087098563754826`*^9}, {3.7098820898124704`*^9, 3.709882091467705*^9}, {
   3.7098833242977896`*^9, 3.7098833366386375`*^9}, {3.7098834012569847`*^9, 
   3.709883409487482*^9}, {3.7098834728968463`*^9, 3.7098834742780685`*^9}, 
   3.7171494731314955`*^9},ExpressionUUID->"15b0e330-9078-4d94-9f8b-\
132980f3396a"],

Cell["We change variables from (z,zb) to (\[Omega], 1-\[Omega]b) = (1/z, \
1/zb)", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.7171531039093027`*^9, 3.71715314592832*^9}, {3.717153362871808*^9, 
  3.717153364411827*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"15fe7449-5fe3-4acc-a920-845b2d4e94d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwUchStepC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"plugSeedBlocks", "[", "1", "]"}], "[", 
        RowBox[{"cpwUchStepB", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            RowBox[{"1", "/", "\[Omega]"}]}], ",", 
           RowBox[{"zb", "\[Rule]", 
            RowBox[{"1", "/", "\[Omega]b"}]}]}], "}"}]}], "]"}], "//", 
       RowBox[{"plugCoefficients", "[", "0", "]"}]}], "//", 
      "reduceKFunctionDerivatives"}], "//", "plugPolynomialsPQ"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.708694532691882*^9, 3.7086945350019293`*^9}, {
  3.7086945980693913`*^9, 3.708694613588643*^9}, {3.7086946472665024`*^9, 
  3.708694651259602*^9}, {3.708714550053033*^9, 3.708714625209319*^9}, {
  3.708716245993325*^9, 3.708716246521511*^9}, {3.7098314415029383`*^9, 
  3.7098314435166025`*^9}, {3.709883466998766*^9, 3.709883469193695*^9}, {
  3.709883499969858*^9, 3.7098835034504433`*^9}, {3.7100192149660997`*^9, 
  3.7100192281423054`*^9}, {3.7171530227148633`*^9, 3.717153024113413*^9}, {
  3.717153161044135*^9, 3.7171531754770994`*^9}, {3.717153334970917*^9, 
  3.7171533376667447`*^9}, {3.717154742408917*^9, 
  3.717154744713165*^9}},ExpressionUUID->"7aa26707-f970-4412-a66c-\
92fdcc1f4e0f"],

Cell["\<\
We take the limit \[Omega] \[Rule]0 , using the function [keepLeadingTerm]\
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.7167060562607765`*^9, 3.7167061011502085`*^9}, {3.7171532289477205`*^9, 
  3.7171532297393723`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e5344832-ce6a-4760-86e5-30059996e574"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "keepLeadingTerm"}]], "Input",
 CellChangeTimes->{{3.716522618518894*^9, 
  3.7165226206187162`*^9}},ExpressionUUID->"22cf3864-da01-4669-8d83-\
706ae73b3a7c"],

Cell[BoxData["\<\"keepLeadingTerm[z_][expr_] repalces the k[z]-functions in \
'expr' so that only the leading term in the expansion around 'z=0' remains. \
The spin is denoted by 'l', it is assumed to be non-negative.\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.7165226219890413`*^9},
 CellTags->
  "Info113716529821-6672377",ExpressionUUID->"c8a02038-fd4a-46f1-b926-\
122fb3d5758c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwUchOPEexpansion", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"keepLeadingTerm", "[", "\[Omega]", "]"}], "[", "#", "]"}], 
         "&"}], "/@", "cpwUchStepC"}], ")"}], "/.", 
      RowBox[{"l", "\[Rule]", "lmin"}]}], ")"}], "//", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"\[Omega]b", ">", "0"}], "&&", 
         RowBox[{"\[Omega]", ">", "0"}]}]}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.713102905337137*^9, 3.7131029198601*^9}, {
   3.7131034428864694`*^9, 3.713103455351307*^9}, {3.7131059600695534`*^9, 
   3.713105998956786*^9}, {3.713681329675152*^9, 3.7136813382307014`*^9}, {
   3.7136825010382156`*^9, 3.713682562724553*^9}, 3.7136827153922415`*^9, 
   3.7141995131978235`*^9, {3.716706132229449*^9, 3.7167061360281153`*^9}, {
   3.7171532378401995`*^9, 3.7171532637731085`*^9}, 3.717153632963676*^9, {
   3.717154830754036*^9, 3.7171548321174407`*^9}, {3.717156469704956*^9, 
   3.7171564701375313`*^9}, 
   3.717157244359331*^9},ExpressionUUID->"9470012f-519e-42e4-83d0-\
07a020bee8df"],

Cell["\<\
We rename \[Omega]b = 1-\[Epsilon] and expand for small \[Epsilon].
The terms, including Log[\[Epsilon]], up to \[Epsilon]^Nval is given by the \
function [kFunctionExpandUnevaluated]. Here we keep \[OpenCurlyQuote]Nval\
\[CloseCurlyQuote] unknown! \
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.7167060562607765`*^9, 3.7167061011502085`*^9}, {3.7167062177154164`*^9, 
  3.7167064879551473`*^9}, {3.717154235274061*^9, 3.717154247479957*^9}, {
  3.7171548602528844`*^9, 3.7171548852301855`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"f0e8ffc3-10f4-43d6-92f8-e234f10f619f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "kFunctionExpandUnevaluated"}]], "Input",
 CellChangeTimes->{{3.716522649133611*^9, 3.716522649546376*^9}, {
  3.7165227908367023`*^9, 3.7165227911021767`*^9}, {3.716522923724635*^9, 
  3.716522931263922*^9}, {3.716522968065214*^9, 
  3.7165229691506214`*^9}},ExpressionUUID->"59836ffa-4b0e-4543-84fb-\
5695e30c2674"],

Cell[BoxData["\<\"kFunctionExpandUnevaluated[N_,z_][expr_] expands k[z], \
k^(1,0,0,0)[z] and k[1-z] functions in 'expr' around 'z=0' up to order \
'N',\\nIt gives the answer in terms of unevaluated functions \
dkFunctionExpansion and kFunctionExpansion and 'N' can be just a \
symbol.\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7173238213009043`*^9},
 CellTags->
  "Info1163717331021-2306788",ExpressionUUID->"3e836836-8e6b-4261-aa71-\
6217f810e4f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uChExpansionIn\[Omega]and\[Epsilon]", "=", 
  RowBox[{
   RowBox[{"kFunctionExpandUnevaluated", "[", 
    RowBox[{"Nval", ",", "\[Epsilon]"}], "]"}], "[", 
   RowBox[{"cpwUchOPEexpansion", "/.", 
    RowBox[{"\[Omega]b", "\[Rule]", 
     RowBox[{"1", "-", "\[Epsilon]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7137720121563544`*^9, 3.713772016152272*^9}, {
  3.713772100182313*^9, 3.713772105075735*^9}, {3.713772183100413*^9, 
  3.7137721862501173`*^9}, {3.7165229372959003`*^9, 3.716522944646227*^9}, {
  3.7165230479750013`*^9, 3.7165230491635084`*^9}, {3.716708800470718*^9, 
  3.7167088046164713`*^9}, {3.716708844628478*^9, 3.716708867187121*^9}, {
  3.717154255277564*^9, 3.717154277566882*^9}, {3.7171549037112894`*^9, 
  3.7171549113461995`*^9}, {3.7171573032028427`*^9, 
  3.717157304374337*^9}},ExpressionUUID->"d3f1a908-2aee-4750-bb34-\
cd3abc7ed7c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"kFunctionExpansion", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m0"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tmin", "-", "\[Tau]f", "-", "\[Tau]s"}], 
          ")"}]}]], " ", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "-", 
            "\[Tau]s"}], ")"}]}], ",", "m0"}], "]"}], " ", 
       RowBox[{"coefBoson2", "[", 
        RowBox[{"tmin", ",", "lmin"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
      ",", 
      RowBox[{"lmin", "+", 
       FractionBox["tmin", "2"]}], ",", "Nval"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "1"}], "}"}], "]"}], ",", 
   RowBox[{
    RowBox[{"kFunctionExpansion", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m0"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "tmin", "-", "\[Tau]f", "-", "\[Tau]s"}], 
          ")"}]}]], " ", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "lmin"}], "+", "tmin", "-", "\[Tau]f", "-", 
            "\[Tau]s"}], ")"}]}], ",", "m0"}], "]"}], " ", 
       RowBox[{"coefBoson1", "[", 
        RowBox[{"tmin", ",", "lmin"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
      ",", 
      RowBox[{"lmin", "+", 
       FractionBox["tmin", "2"]}], ",", "Nval"}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "1"}], "}"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7137721057361727`*^9, 3.7137721868854375`*^9, 
  3.713955761065864*^9, 3.7141995222336874`*^9, 3.714281860728882*^9, 
  3.7142965116137424`*^9, 3.716522963823556*^9, 3.7165232021950893`*^9, 
  3.716706509869342*^9, 3.7167088754258957`*^9, 3.716809505038549*^9, 
  3.717154706314463*^9, 3.7171549119245214`*^9, 3.7171573094598846`*^9, 
  3.7172160925164547`*^9, 3.717229102722666*^9, 3.717237065798151*^9, 
  3.7172475851509914`*^9, 3.7173195076139336`*^9, 
  3.7173238214825273`*^9},ExpressionUUID->"3bac80d8-42df-4f39-8a9d-\
e7bc90507853"]
}, Open  ]],

Cell["\<\
We compute separately the contribution of the identity operator, It is given \
by the product of two 2-point functions\
\>", "Text",
 CellChangeTimes->{{3.7088658588436785`*^9, 3.7088658779065013`*^9}, {
  3.708865969991996*^9, 3.708865979676725*^9}, {3.7171554861217556`*^9, 
  3.7171555053198304`*^9}, {3.717157170091592*^9, 3.717157203297469*^9}, {
  3.7171573411446543`*^9, 3.717157367197444*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5f8ee778-5bb7-41ac-8d71-f144b0358a96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"idContributionStepA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "KinF4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n2CorrelationFunction", "[", 
          RowBox[{"\[Tau]s", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n2CorrelationFunction", "[", 
           RowBox[{
            RowBox[{"\[Tau]f", "+", 
             FractionBox["1", "2"]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
          RowBox[{"permutePoints", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], "//", 
      "formCrossRatios"}], "//", "changeVariables"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.717155202382101*^9, 3.7171553738573427`*^9}, {
   3.717155528771573*^9, 3.7171555700086174`*^9}, {3.717157417430764*^9, 
   3.7171574245317836`*^9}, 
   3.7171577996433277`*^9},ExpressionUUID->"7236aca1-4344-4a19-9730-\
9851333d7a6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "pick", " ", "the", " ", "conformal", " ", "blocks", " ", 
      "as", " ", "coefficients", " ", "of", " ", "4"}], "-", 
     RowBox[{
     "point", " ", "structures", " ", "and", " ", "change", " ", "the", " ", 
      "variables", " ", "to", " ", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", ",", "\[Omega]b"}], ")"}]}]}], " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "z"}], ",", 
      RowBox[{"1", "/", "zb"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"idContributionStepB", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"idContributionStepA", ",", "structuresEF"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", "\[Rule]", 
          RowBox[{"1", "/", "\[Omega]"}]}], ",", 
         RowBox[{"zb", "\[Rule]", 
          RowBox[{"1", "/", "\[Omega]b"}]}]}], "}"}]}], "//", 
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"\[Omega]", ">", "0"}]}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Omega]b", ">", "0"}]}]}], "]"}], "&"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.717157370230242*^9, 3.7171573731349163`*^9}, {
  3.7171574121777687`*^9, 3.717157414209674*^9}, {3.7171575627335715`*^9, 
  3.7171575632085037`*^9}, {3.7171576426981263`*^9, 3.7171576951250334`*^9}, {
  3.7171577361523256`*^9, 3.717157768137566*^9}, {3.7171578034880056`*^9, 
  3.717157818545787*^9}},ExpressionUUID->"70d0c44e-4c42-487d-b066-\
3278ddbba129"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "rename", " ", "\[Omega]b"}], "=", 
    RowBox[{"1", "-", 
     RowBox[{
     "\[Epsilon]", " ", "and", " ", "expand", " ", "for", " ", "small", " ", 
      "\[Epsilon]", " ", "up", " ", "to", " ", 
      RowBox[{
       RowBox[{"\[Epsilon]", "^", "Nval"}], ".", " ", "Here"}], " ", "we", 
      " ", 
      RowBox[{"keep", "'"}], 
      RowBox[{"Nval", "'"}], " ", 
      RowBox[{"unknown", "!"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"idContribution", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "Nval"}], "}"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{"idContributionStepB", "/.", 
         RowBox[{"\[Omega]b", "\[Rule]", 
          RowBox[{"1", "-", "\[Epsilon]"}]}]}], ")"}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "Nval"]}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"Nval", "\[GreaterEqual]", "0"}]}]}], "]"}], 
     "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.717155634929905*^9, 3.717155651425351*^9}, {
   3.7171557897272286`*^9, 3.7171557986797676`*^9}, {3.717157377222633*^9, 
   3.71715741005434*^9}, 3.7171574413758416`*^9, {3.7171575067577753`*^9, 
   3.717157635973776*^9}, {3.7171577012322855`*^9, 3.7171577279552174`*^9}, {
   3.717157778295725*^9, 3.7171577907098475`*^9}, {3.717157823268711*^9, 
   3.7171578300537276`*^9}, {3.717255705363944*^9, 
   3.717255714265303*^9}},ExpressionUUID->"b2cae7ff-b0bb-496b-8b91-\
d653149ef105"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "Nval"], " ", 
    SuperscriptBox["\[Epsilon]", "Nval"], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}], ",", 
      "Nval"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7171575986409693`*^9, 3.7171576066280317`*^9}, {
   3.71715763725769*^9, 3.717157728354808*^9}, 3.7171577914039035`*^9, 
   3.7172161173573837`*^9, 3.7172291329161696`*^9, 3.7172370660288343`*^9, 
   3.717247585452296*^9, 3.7172557162094917`*^9, 3.717319514719263*^9, 
   3.7173238217046585`*^9},ExpressionUUID->"676bef02-075d-4533-aab4-\
73afdfed947d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"uChExpansionIn\[Omega]and\[Epsilon]Combined", "=", 
   RowBox[{"uChExpansionIn\[Omega]and\[Epsilon]", "+", "idContribution"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.717157844695956*^9, 
  3.7171578568600645`*^9}},ExpressionUUID->"cdc921b0-43c4-4a16-8f25-\
2a074cf9c294"]
}, Closed]],

Cell[CellGroupData[{

Cell["t-channel", "Subsection",
 CellChangeTimes->{{3.717227745862877*^9, 
  3.7172277494353743`*^9}},ExpressionUUID->"ba6aa4cd-82f5-4d37-9596-\
254c24630a4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"t", "-", "channel"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.71310352078395*^9, 3.7131035266379356`*^9}, {
  3.7135272020585685`*^9, 3.713527203035981*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e7882e3f-9077-47a7-9e2d-ccd46cba5cd5"],

Cell["\<\
Here we are going to consider large spin blocks. For those we:

1- assume that OPE coefficient goes as  ~ function[twist] spin^(some power) \
2^(-2l),
2-plug only half the blocks since the other half goes as (1-zb)^spin = \
\[Epsilon]^spin, which is very small at for spin>>1 and \[Epsilon] < 1 .\
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.7167060562607765`*^9, 3.7167061011502085`*^9}, {3.7167062177154164`*^9, 
  3.7167064879551473`*^9}, {3.7167065700858445`*^9, 3.716706644720907*^9}, {
  3.716706906052076*^9, 3.7167070172605534`*^9}, {3.716707051675393*^9, 
  3.716707180664689*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"bb02ff9f-f4ad-497a-a2cd-896eb290b775"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchStepA", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"coefFermionLargeL", "[", "n", "]"}], " ", 
               SuperscriptBox["l", "power"], 
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "2"}], "l"}]]}], "KinF4"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"seedCPW", "[", "1", "]"}], "/.", 
                    "replaceDimensions"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]", "\[Rule]", 
                    RowBox[{"tw", "+", "l", "+", 
                    FractionBox["1", "2"]}]}], "}"}]}], "//", 
                  "changeVariables"}], "//", 
                 RowBox[{"permutePoints", "[", 
                  RowBox[{"1", ",", "3"}], "]"}]}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z", "\[Rule]", 
                  RowBox[{"1", "-", "z"}]}], ",", 
                 RowBox[{"zb", "\[Rule]", 
                  RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}]}], "//", 
            "applyEFProperties"}], "//", "normalizeInvariants"}], ")"}], "//",
          "specialSimplifyH"}], "//", "formCrossRatios"}], "//", 
       "specialSimplifyH"}], "//", "changeVariables"}], "//", 
     RowBox[{"plugSeedBlocks", "[", "0", "]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7099624753635845`*^9, 3.7099624894095955`*^9}, {
   3.7099626620467744`*^9, 3.709962712873756*^9}, {3.709962753937792*^9, 
   3.70996277591603*^9}, {3.7099628379682283`*^9, 3.7099628629043336`*^9}, 
   3.710100771073283*^9, {3.713106141270179*^9, 3.7131061731167717`*^9}, {
   3.7131062351016808`*^9, 3.713106235766363*^9}, {3.713106595982136*^9, 
   3.713106604046584*^9}, {3.716524221616871*^9, 3.716524222851592*^9}, {
   3.7165242779385185`*^9, 3.716524282713522*^9}, {3.716707026114976*^9, 
   3.7167070316528893`*^9}},ExpressionUUID->"6306d1f3-ac83-4408-bafc-\
7579ace95f2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchStepA", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], 
               SuperscriptBox["l", "powerd"], 
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "2"}], "l"}]]}], "KinF4"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"seedCPW", "[", "1", "]"}], "/.", 
                    "replaceDimensions"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]", "\[Rule]", 
                    RowBox[{"tw", "+", "l", "+", 
                    FractionBox["1", "2"]}]}], "}"}]}], "//", 
                  "changeVariables"}], "//", 
                 RowBox[{"permutePoints", "[", 
                  RowBox[{"1", ",", "3"}], "]"}]}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z", "\[Rule]", 
                  RowBox[{"1", "-", "z"}]}], ",", 
                 RowBox[{"zb", "\[Rule]", 
                  RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}]}], "//", 
            "applyEFProperties"}], "//", "normalizeInvariants"}], ")"}], "//",
          "specialSimplifyH"}], "//", "formCrossRatios"}], "//", 
       "specialSimplifyH"}], "//", "changeVariables"}], "//", 
     RowBox[{"plugDualSeedBlocks", "[", "0", "]"}]}], ")"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7099628879138308`*^9, 3.7099629127740507`*^9}, {
   3.7099629444292784`*^9, 3.7099629616875005`*^9}, 3.7101007761468287`*^9, 
   3.713106163393693*^9, {3.713106614819152*^9, 3.71310662797043*^9}, {
   3.7131071031091437`*^9, 3.713107103706235*^9}, {3.7137308489784784`*^9, 
   3.7137308522924814`*^9}, {3.716524225661762*^9, 3.716524227447411*^9}, {
   3.7165242856087627`*^9, 3.716524294310219*^9}, {3.7165260357343025`*^9, 
   3.7165260380079155`*^9}, 
   3.7167070363239145`*^9},ExpressionUUID->"d671063f-64f1-406b-8518-\
035b55184c0f"],

Cell["\<\
We pick the conformal blocks as coefficients of 4-point structures
Note: WE will keep the blocks apart since we  don\[CloseCurlyQuote]t know \
which one (or both) reproduce the u-channel.
We also change the variables to (\[Omega], \[Omega]b) = (1/z , 1/zb)\
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.716706739382267*^9, 3.716706826752146*^9}, {3.71715857692447*^9, 
  3.71715862653824*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"4bcc3ccb-feb0-45fb-a986-d20f554f2100"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchStepB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"cpwTchStepA", ",", "structuresEF"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "/", "\[Omega]"}]}], ",", 
        RowBox[{"zb", "\[Rule]", 
         RowBox[{"1", "/", "\[Omega]b"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1_", ",", "a1_", ",", "b1_", ",", "c1_"}], "]"}], 
         "[", "u_", "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2_", ",", "a2_", ",", "b2_", ",", "c2_"}], "]"}], 
         "[", "v_", "]"}]}], ",", "Simplify"}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7086913748585696`*^9, 3.708691505740867*^9}, {
   3.7087093484534864`*^9, 3.708709441985233*^9}, {3.7087096528052845`*^9, 
   3.7087096737146735`*^9}, {3.7087098550305505`*^9, 
   3.7087098563754826`*^9}, {3.708869361990226*^9, 3.708869446782835*^9}, {
   3.7088695857491837`*^9, 3.7088696021485577`*^9}, {3.708869824265254*^9, 
   3.708869861299778*^9}, {3.708949600843314*^9, 3.708949626554019*^9}, {
   3.7089590975654163`*^9, 3.708959142237047*^9}, {3.709452025858663*^9, 
   3.709452030089349*^9}, 3.7094522375280113`*^9, {3.7094537813372297`*^9, 
   3.709453781577703*^9}, {3.7094538984813633`*^9, 3.7094539575649967`*^9}, {
   3.709458195435803*^9, 3.709458202816033*^9}, {3.709895191797003*^9, 
   3.7098952115103283`*^9}, {3.70989887552385*^9, 3.709898876718729*^9}, 
   3.709898937925212*^9, {3.709898972262006*^9, 3.709898974032552*^9}, {
   3.7098991288638563`*^9, 3.7098991420467033`*^9}, {3.709974259385377*^9, 
   3.7099742752472954`*^9}, 3.709974319651556*^9, {3.7100193842632627`*^9, 
   3.7100193920762587`*^9}, {3.7131066461932883`*^9, 3.713106648971661*^9}, {
   3.713106803976694*^9, 3.713106810283575*^9}, {3.713106855134453*^9, 
   3.7131068863510504`*^9}, 3.7136843559335036`*^9, {3.713761414494524*^9, 
   3.713761416196457*^9}, {3.7171586321015787`*^9, 3.7171586703510337`*^9}, {
   3.7171621627133894`*^9, 3.717162164388467*^9}, {3.717162565205721*^9, 
   3.7171625869726343`*^9}, {3.717162874557943*^9, 
   3.717162876495432*^9}},ExpressionUUID->"f92dae3d-a49d-403d-a5a5-\
c0ebeb411adf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchStepB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"cpwDualTchStepA", ",", "structuresEF"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "/", "\[Omega]"}]}], ",", 
        RowBox[{"zb", "\[Rule]", 
         RowBox[{"1", "/", "\[Omega]b"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1_", ",", "a1_", ",", "b1_", ",", "c1_"}], "]"}], 
         "[", "u_", "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2_", ",", "a2_", ",", "b2_", ",", "c2_"}], "]"}], 
         "[", "v_", "]"}]}], ",", "Simplify"}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7086913748585696`*^9, 3.708691505740867*^9}, {
   3.7087093484534864`*^9, 3.708709441985233*^9}, {3.7087096528052845`*^9, 
   3.7087096737146735`*^9}, {3.7087098550305505`*^9, 
   3.7087098563754826`*^9}, {3.708869361990226*^9, 3.708869446782835*^9}, {
   3.7088695857491837`*^9, 3.7088696021485577`*^9}, {3.708869824265254*^9, 
   3.708869861299778*^9}, {3.708949600843314*^9, 3.708949626554019*^9}, {
   3.7089590975654163`*^9, 3.708959142237047*^9}, {3.709452025858663*^9, 
   3.709452030089349*^9}, 3.7094522375280113`*^9, {3.7094537813372297`*^9, 
   3.709453781577703*^9}, {3.7094538984813633`*^9, 3.7094539575649967`*^9}, {
   3.709458195435803*^9, 3.709458202816033*^9}, {3.709895191797003*^9, 
   3.7098952115103283`*^9}, {3.70989887552385*^9, 3.709898876718729*^9}, 
   3.709898937925212*^9, {3.709898972262006*^9, 3.709898974032552*^9}, {
   3.7098991288638563`*^9, 3.7098991420467033`*^9}, {3.709974259385377*^9, 
   3.7099742752472954`*^9}, 3.709974319651556*^9, {3.7100193842632627`*^9, 
   3.7100193920762587`*^9}, {3.7131066461932883`*^9, 3.713106648971661*^9}, {
   3.713106803976694*^9, 3.713106810283575*^9}, {3.713106855134453*^9, 
   3.7131068863510504`*^9}, {3.713684350421605*^9, 3.7136843603118644`*^9}, {
   3.7137614224867477`*^9, 3.713761422786772*^9}, {3.7171586532828207`*^9, 
   3.7171586779838905`*^9}, {3.7171621698331695`*^9, 3.717162171718234*^9}, 
   3.717162592419018*^9, {3.7171628795863504`*^9, 
   3.7171628800283885`*^9}},ExpressionUUID->"4542d39d-68c6-4d16-be8d-\
2db4948bafd6"],

Cell[TextData[{
 "We use properties of Hypergeometric function:\n\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "x"}], "]"}], "\[Equal]", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{"-", "a"}]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"a", ",", 
      RowBox[{"c", "-", "b"}], ",", "c", ",", 
      FractionBox["x", 
       RowBox[{"x", "-", "1"}]]}], "]"}]}]}]],
  CellChangeTimes->{{3.7171602953518505`*^9, 3.7171603469940305`*^9}, {
   3.717160461474464*^9, 3.7171604821048374`*^9}, {3.7171606825778275`*^9, 
   3.717160751798184*^9}, {3.717160819709591*^9, 3.717160820581622*^9}},
  ExpressionUUID -> "4e2e4776-94e1-4113-82b8-36a661e8761c"],
 "\nto make a change \nk[\[Rho]1, a1, b1, c1][1-1/\[Omega]] k[\[Rho]2, a2, \
b2, c2][1-1/\[Omega]b] = (-1)^(\[Rho]2-\[Rho]1) \[Omega]^a1 \[Omega]b^a2 k[\
\[Rho]1, a1, c1-b1, c1][1-\[Omega]] k[\[Rho]2, a2, c2-b2, c2][1-\[Omega]b]"
}], "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
   3.716706739382267*^9, 3.716706826752146*^9}, {3.71715857692447*^9, 
   3.71715862653824*^9}, {3.717160222930256*^9, 3.7171603035006585`*^9}, {
   3.717161225962176*^9, 3.7171613095767126`*^9}, {3.7171618103146963`*^9, 
   3.717161991566955*^9}, {3.717162288360901*^9, 3.7171623052540216`*^9}, {
   3.7172278083993034`*^9, 3.717227810207505*^9}, 3.7172279840520897`*^9, {
   3.717495885896698*^9, 3.717495887682103*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 ExpressionUUID -> "fd2409e0-032a-41ac-bbe7-b68e37770fcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchStepC", "=", 
   RowBox[{
    RowBox[{"cpwTchStepB", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1_", ",", "a1_", ",", "b1_", ",", "c1_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", 
          FractionBox["1", "\[Omega]"]}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2_", ",", "a2_", ",", "b2_", ",", "c2_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", 
          FractionBox["1", "\[Omega]b"]}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"\[Rho]2", "-", "\[Rho]1"}]], 
        SuperscriptBox["\[Omega]", "a1"], 
        SuperscriptBox["\[Omega]b", "a2"], " ", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1", ",", "a1", ",", 
           RowBox[{"c1", "-", "b1"}], ",", "c1"}], "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2", ",", "a2", ",", 
           RowBox[{"c2", "-", "b2"}], ",", "c2"}], "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]b"}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
      RowBox[{"ExpandAll", "[", 
       RowBox[{
        RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.71716218079751*^9, 3.717162257939756*^9}, {
   3.717162462816752*^9, 3.71716250732589*^9}, 3.7171628452888465`*^9, {
   3.7171628864855366`*^9, 3.7171628869148216`*^9}, 3.7171637480721684`*^9, {
   3.71721619673186*^9, 3.717216198718642*^9}, 
   3.717229208019451*^9},ExpressionUUID->"a983347e-93e3-4bfc-903b-\
b0f071f5aefa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchStepC", "=", 
   RowBox[{
    RowBox[{"cpwDualTchStepB", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1_", ",", "a1_", ",", "b1_", ",", "c1_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", 
          FractionBox["1", "\[Omega]"]}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2_", ",", "a2_", ",", "b2_", ",", "c2_"}], "]"}], 
         "[", 
         RowBox[{"1", "-", 
          FractionBox["1", "\[Omega]b"]}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"\[Rho]2", "-", "\[Rho]1"}]], 
        SuperscriptBox["\[Omega]", "a1"], 
        SuperscriptBox["\[Omega]b", "a2"], " ", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]1", ",", "a1", ",", 
           RowBox[{"c1", "-", "b1"}], ",", "c1"}], "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"\[Rho]2", ",", "a2", ",", 
           RowBox[{"c2", "-", "b2"}], ",", "c2"}], "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]b"}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "r__", "]"}], "[", "u_", "]"}], "\[RuleDelayed]", 
      RowBox[{"ExpandAll", "[", 
       RowBox[{
        RowBox[{"k", "[", "r", "]"}], "[", "u", "]"}], "]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.717162518048439*^9, 3.7171625228447423`*^9}, 
   3.717162846836787*^9, {3.717162890017374*^9, 3.717162890414638*^9}, 
   3.717163749795969*^9, {3.717216202243868*^9, 3.7172162075494304`*^9}, 
   3.7172292161579933`*^9},
 ExpressionUUID -> "c7c4d246-bc46-4f50-9709-82ceac5513cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchStepD", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"cpwTchStepC", "//", 
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{
           RowBox[{"\[Omega]", ">", "0"}], "&&", 
           RowBox[{"\[Omega]", "<", "1"}]}]}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Omega]b", ">", "0"}]}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "\[Rho]1__", "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", "\[Rho]2__", "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]b"}], "]"}]}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717216602532504*^9, 3.717216648004957*^9}, 
   3.717229210197082*^9},ExpressionUUID->"fbb8e68c-df9c-49bb-b02d-\
4a01ca6a4aa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchStepD", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"cpwDualTchStepC", "//", 
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{
           RowBox[{"\[Omega]", ">", "0"}], "&&", 
           RowBox[{"\[Omega]", "<", "1"}]}]}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Omega]b", ">", "0"}]}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "\[Rho]1__", "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], 
        RowBox[{
         RowBox[{"k", "[", "\[Rho]2__", "]"}], "[", 
         RowBox[{"1", "-", "\[Omega]b"}], "]"}]}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7172167727095995`*^9, 3.717216778050212*^9}, 
   3.717229212613474*^9},ExpressionUUID->"ab8e450b-58e4-4c3d-97d7-\
57bb38a45822"],

Cell["\<\
The u-channel sub-leading order  has Log[\[Epsilon]]=Log[1-\[Omega]b].. To \
get  this from the t-channel with k[tw,...][1-\[Omega]b], we need to expand \
the twist \[OpenCurlyQuote]tw\[CloseCurlyQuote] for small anomalous dimension \
\[OpenCurlyQuote]\[Gamma]\[CloseCurlyQuote]. We get
t-channel = (leading terms, no Log) + \[Gamma] ( terms with Log[\[Epsilon]])

the t-ch leading terms should account for the identity in the u-ch, while the \
sub-leading terms should account for the u-ch sub-leading terms.\
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
   3.716706739382267*^9, 3.716706891059925*^9}, {3.716707227363654*^9, 
   3.716707311880454*^9}, {3.716707402859313*^9, 3.7167076782537613`*^9}, {
   3.7167077139308505`*^9, 3.716707905551013*^9}, 3.7167080147096996`*^9, {
   3.7171592986196556`*^9, 3.7171593469881864`*^9}, {3.7171594027941203`*^9, 
   3.717159403307046*^9}, {3.717159895076414*^9, 3.717160016489917*^9}, {
   3.7171600504654455`*^9, 3.7171600912339325`*^9}, {3.7171601738959455`*^9, 
   3.7171602067359715`*^9}, {3.717495918568046*^9, 3.717495918953218*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 ExpressionUUID -> "f3d44143-d49e-4e3a-a23e-edbf6a4bb14b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchOPELeading", "=", 
   RowBox[{"cpwTchStepD", "/.", 
    RowBox[{"\[Omega]b", "\[Rule]", 
     RowBox[{"1", "-", "\[Epsilon]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7171633863404255`*^9, 3.717163412908151*^9}, {
   3.717163789783854*^9, 3.717163903552128*^9}, 3.7171639450235147`*^9, {
   3.7172168614061294`*^9, 
   3.7172168734943695`*^9}},ExpressionUUID->"11220c2b-bac7-4b6f-a004-\
28c270f6385e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchOPELeading", "=", 
   RowBox[{"cpwDualTchStepD", "/.", 
    RowBox[{"\[Omega]b", "\[Rule]", 
     RowBox[{"1", "-", "\[Epsilon]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717163951377668*^9, 3.7171639553039503`*^9}, {
   3.7172168642340765`*^9, 3.7172168646490793`*^9}, 
   3.7172169073119955`*^9},ExpressionUUID->"21bda590-0d63-490d-a825-\
4f83afcc36cf"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "expand", " ", "the", " ", "blocks", " ", "as", " ", 
    RowBox[{"CB", "[", "twist", "]"}]}], "=", 
   RowBox[{
    RowBox[{"CB", "[", "tw", "]"}], "+", 
    RowBox[{
     RowBox[{"\[Gamma]", "[", "n", "]"}], " ", 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"anom", "-", "power"}], ")"}]}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"CB", "[", "tw", "]"}], ",", "tw"}], "]"}]}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.716706739382267*^9, 3.716706826752146*^9}, {3.7167079325647216`*^9, 
  3.716707945013723*^9}, {3.7171665445801845`*^9, 3.7171665477745914`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"50c17bb9-2bae-408d-abed-4a8535e2d398"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchAnomalous", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "tw"}], "]"}], "&"}], "[", "cpwTchStepD", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefFermionLargeL", "[", "n", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"coefFermionLargeL", "[", "n", "]"}], 
        RowBox[{"\[Gamma]", "[", "n", "]"}]}]}], ",", 
      RowBox[{"power", "\[Rule]", "anom"}], ",", 
      RowBox[{"\[Omega]b", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165254043924093`*^9, 3.71652540522131*^9}, {
   3.716525593051033*^9, 3.7165256064611063`*^9}, {3.7165256468804007`*^9, 
   3.7165256643846946`*^9}, {3.7165257038959103`*^9, 
   3.7165257233699455`*^9}, {3.716525803850927*^9, 3.7165258160533004`*^9}, {
   3.7165259479390283`*^9, 3.716525981035664*^9}, {3.716526719144326*^9, 
   3.716526720748892*^9}, {3.7165281654520674`*^9, 3.716528167910186*^9}, {
   3.716530543314028*^9, 3.7165305896980395`*^9}, {3.717163969218834*^9, 
   3.7171640157162547`*^9}, 3.7171640504396257`*^9, {3.717216913584756*^9, 
   3.7172169140432014`*^9}},ExpressionUUID->"9af1fa6b-7333-4038-810d-\
4bf029a06b94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchAnomalous", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "tw"}], "]"}], "&"}], "[", "cpwDualTchStepD", "]"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], 
        RowBox[{"\[Gamma]d", "[", "nd", "]"}]}]}], " ", ",", 
      RowBox[{"powerd", "\[Rule]", "anomd"}], ",", 
      RowBox[{"\[Omega]b", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165259940596514`*^9, 3.7165260226629515`*^9}, {
   3.71652605284128*^9, 3.716526061442649*^9}, {3.7165261070427465`*^9, 
   3.716526109597986*^9}, {3.7165267232575827`*^9, 3.716526724418858*^9}, {
   3.716528170390216*^9, 3.7165281739509373`*^9}, {3.7165305938398943`*^9, 
   3.7165305941179094`*^9}, {3.7165329748881783`*^9, 3.716532980963791*^9}, {
   3.7171639732051797`*^9, 3.717163973721687*^9}, {3.7171640190748277`*^9, 
   3.7171640234677305`*^9}, 3.717164054014434*^9, {3.717216917682829*^9, 
   3.717216918160823*^9}},ExpressionUUID->"39430506-a65c-4140-bad7-\
63a86ba2cfd0"],

Cell["\<\
We might get terms of the same order (no logs though) from an expansion of \
OPE coefficients.
The OPE coefficients are coefFermionLargeL[n]+\[Delta]coefFermionLargeL[n] \
l^(corr-power) \
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.716706739382267*^9, 3.716706826752146*^9}, {3.7167080278603616`*^9, 
  3.716708074607269*^9}, {3.717166608745081*^9, 3.7171666091062727`*^9}, {
  3.7171666599124537`*^9, 3.7171666612759557`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"fa4d0d23-c529-4a20-b232-f04fc523f405"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchOPEcoeffCorrect", "=", 
   RowBox[{"cpwTchStepD", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefFermionLargeL", "[", "n", "]"}], "\[Rule]", 
       RowBox[{"\[Delta]coefFermionLargeL", "[", "n", "]"}]}], ",", 
      RowBox[{"power", "\[Rule]", "corr"}], ",", 
      RowBox[{"\[Omega]b", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165254043924093`*^9, 3.71652540522131*^9}, {
  3.716525593051033*^9, 3.7165256064611063`*^9}, {3.7165256468804007`*^9, 
  3.7165256643846946`*^9}, {3.7165257038959103`*^9, 3.7165257233699455`*^9}, {
  3.716525803850927*^9, 3.7165258160533004`*^9}, {3.7165259479390283`*^9, 
  3.716525981035664*^9}, {3.716526719144326*^9, 3.716526720748892*^9}, {
  3.7165281654520674`*^9, 3.716528167910186*^9}, {3.716528821583911*^9, 
  3.716528899060403*^9}, {3.7165305975365405`*^9, 3.716530597860516*^9}, {
  3.717164059008604*^9, 3.7171640749666357`*^9}, {3.7171656654617395`*^9, 
  3.717165668018324*^9}, {3.7172169363638616`*^9, 
  3.717216936761753*^9}},ExpressionUUID->"2f0302f3-0f88-4393-a20e-\
7b4792e27d5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchOPEcoeffCorrect", "=", 
   RowBox[{"cpwDualTchStepD", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefDualFermionLargeL", "[", "nd", "]"}], "\[Rule]", 
       RowBox[{"\[Delta]coefDualFermionLargeL", "[", "nd", "]"}]}], ",", 
      RowBox[{"powerd", "\[Rule]", "corrd"}], ",", 
      RowBox[{"\[Omega]b", "\[Rule]", 
       RowBox[{"1", "-", "\[Epsilon]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165259940596514`*^9, 3.7165260226629515`*^9}, {
   3.71652605284128*^9, 3.716526061442649*^9}, {3.7165261070427465`*^9, 
   3.716526109597986*^9}, {3.7165267232575827`*^9, 3.716526724418858*^9}, {
   3.716528170390216*^9, 3.7165281739509373`*^9}, {3.716528838951147*^9, 
   3.716528911510843*^9}, {3.7165306009149337`*^9, 3.7165306012579308`*^9}, {
   3.716532989652955*^9, 3.7165329952438755`*^9}, {3.7171640810853553`*^9, 
   3.717164092502056*^9}, 3.7171656723649254`*^9, {3.71721693900357*^9, 
   3.7172169396706924`*^9}},ExpressionUUID->"0f261e78-1d30-4023-802f-\
61adb9f7e4f2"],

Cell["We sum the three contributions", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
   3.716706739382267*^9, 3.716706826752146*^9}, {3.7167079325647216`*^9, 
   3.716707945013723*^9}, 3.7167079843776073`*^9, {3.717166563253688*^9, 
   3.7171665674979453`*^9}, {3.7171666073158135`*^9, 3.717166636485345*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e1934544-77cc-4722-9e46-b39f0f0c41e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwTchOPEexpansion", "=", 
   RowBox[{
   "cpwTchOPELeading", "+", "cpwTchAnomalous", "+", 
    "cpwTchOPEcoeffCorrect"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7171659893023157`*^9, 
  3.717166007890889*^9}},ExpressionUUID->"bd421631-29c7-4722-96c9-\
acdad2546913"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpwDualTchOPEexpansion", "=", 
   RowBox[{
   "cpwDualTchOPELeading", "+", "cpwDualTchAnomalous", "+", 
    "cpwDualTchOPEcoeffCorrect"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7171660188681154`*^9, 
  3.717166028227665*^9}},ExpressionUUID->"5e6949ff-edc1-4564-acd5-\
8a72c88ef84b"],

Cell["\<\
Above we have half the blocks, next we actually expand them for large spin \
with the function [LargeSpinExpand]\
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.716706739382267*^9, 3.716706826752146*^9}, {3.716708147841662*^9, 
  3.716708226564925*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"1e7cabc8-2eae-4b0c-a15a-0caa135a4d34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "largeSpinExpand"}]], "Input",
 CellChangeTimes->{{3.716526114770556*^9, 3.716526117441986*^9}, {
  3.716526150054612*^9, 
  3.716526152776462*^9}},ExpressionUUID->"b1611d53-5cb3-4b82-b49f-\
4f80a221ae8f"],

Cell[BoxData["\<\"largeSpinExpand[pVal_,subleading_,z_][expr_] replaces \
replaces k[1-z] and k^(1,0,0,0)[1-z]-fucntions in 'expr' with their \
approximation at large spin 'l'. It assumes that only half of the blocks are \
present\\nin the expression 'expr', in other words terms \
k[\[Rho]+l,a,b,c][1-zb] are dropped.\\nPlugs the coefficients 'cs' and 'csd' \
in the large spin 'l' limit.\\nIf the option 'subleading'=True, the \
expression will give the subleading term in  '1/l' expansion.\"\>"], "Print", \
"PrintUsage",
 CellChangeTimes->{3.7165261532329254`*^9},
 CellTags->
  "Info483716533353-6672377",ExpressionUUID->"e9643eb5-35b9-48bb-9283-\
1bf01e6f3d5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cpwTchLargeSpin", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"largeSpinExpand", "[", 
       RowBox[{"1", ",", "False", ",", "\[Omega]"}], "]"}], "/@", 
      "cpwTchOPEexpansion"}], ")"}]}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165262605354443`*^9, 3.7165263128293695`*^9}, {
  3.716530635153043*^9, 3.716530636837801*^9}, {3.7165311840802994`*^9, 
  3.7165311881457405`*^9}, {3.7171660465504436`*^9, 
  3.7171660809463415`*^9}},ExpressionUUID->"0729e8a0-e4c1-4ba4-ba13-\
5ba01afcc8eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.363043298877656`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.716530645927881*^9, 3.7165312078758917`*^9, 
  3.7167082583947926`*^9, 3.7168095495419383`*^9, 3.7171661570017076`*^9, 
  3.7172170012831683`*^9, 3.7172293107852516`*^9, 3.7172364526135197`*^9, 
  3.717237153927021*^9, 3.71723893434085*^9, 3.717247689261063*^9, 
  3.717319583433051*^9, 
  3.717321465193735*^9},ExpressionUUID->"2347cb9f-ecc1-4b0e-8aa8-\
247887c44ef0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cpwDualTchLargeSpin", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"largeSpinExpand", "[", 
       RowBox[{"1", ",", "False", ",", "\[Omega]"}], "]"}], "/@", 
      "cpwDualTchOPEexpansion"}], ")"}]}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.71716609273491*^9, 
  3.717166098478414*^9}},ExpressionUUID->"54fc8335-197c-4713-b79b-\
2decbcaa0845"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.250692664631266`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.717166368619895*^9, 3.717217018909443*^9, 
  3.71722932779104*^9, 3.7172371719385247`*^9, 3.717247707634844*^9, 
  3.7173196014048176`*^9, 
  3.7173214834927425`*^9},ExpressionUUID->"8c710a96-cc2c-41e2-a498-\
cd9563c2cc2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"An", " ", 
    RowBox[{"aside", ":", " ", 
     RowBox[{
     "One", " ", "notices", " ", "here", " ", "that", " ", "one", " ", "of", 
      " ", "the", " ", "leading", " ", "terms", " ", "vanishes"}]}]}], " ", 
   "*)"}], " ", 
  RowBox[{
   RowBox[{"largeSpinExpand", "[", 
    RowBox[{"1", ",", "False", ",", "\[Omega]"}], "]"}], "[", 
   RowBox[{"cpwTchOPELeading", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.717228061489373*^9, 3.7172281452007933`*^9}, {
   3.717234742109813*^9, 3.717234742606265*^9}, 
   3.7172388752921844`*^9},ExpressionUUID->"ee3be0f6-7f8d-4654-a894-\
e411578150c0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.717228173335306*^9, 3.717234744722215*^9, 
  3.7172371892968655`*^9, 
  3.717238879325161*^9},ExpressionUUID->"4202f95a-7aa5-4d9c-b3f4-\
ce15d2c68080"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "in", " ", "this", " ", "case", " ", "we", " ", "can", " ", "extract", " ",
     "the", " ", "subleading", " ", "term", " ", "in", " ", "the", " ", 
    RowBox[{"1", "/", "l"}], " ", 
    RowBox[{"expansion", ".", " ", "We"}], " ", "do", " ", "that", " ", "by", 
    " ", "setting", " ", "the", " ", 
    RowBox[{"option", " ", "'"}], "subleading"}], "\[Equal]", 
   RowBox[{
    RowBox[{"True", "'"}], " ", "in", " ", "the", " ", "function", " ", 
    "largeSpinExpand"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7172281847827168`*^9, 3.7172281956540585`*^9}, {
  3.7172282257768955`*^9, 
  3.7172283400759478`*^9}},ExpressionUUID->"9f86b2c5-3ccd-4ecc-8a67-\
b57f36985246"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"missingTerm", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"largeSpinExpand", "[", 
        RowBox[{"1", ",", "True", ",", "\[Omega]"}], "]"}], "[", 
       RowBox[{"cpwTchOPEexpansion", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "0"}], "}"}]}], ";"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.717228363715401*^9, 3.717228383249967*^9}, 
   3.717235591978304*^9, {3.7172371794765205`*^9, 3.7172371822610817`*^9}, {
   3.717238910583892*^9, 3.717238917161843*^9}, {3.7172476871764345`*^9, 
   3.717247706925375*^9}},ExpressionUUID->"f212a3ef-843f-4717-b55e-\
d98a20e581cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.754996442768393`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7172389667925673`*^9, 3.7172477334338903`*^9, 
  3.7173196109988403`*^9, 
  3.71732149329175*^9},ExpressionUUID->"f4d86729-af92-4f87-8f19-885801e84d31"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "add", " ", "this", " ", "term", " ", "to", " ", "the", " ", 
    "previous", " ", "result"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"cpwTchLargeSpinModified", "=", 
    RowBox[{"cpwTchLargeSpin", "+", "missingTerm"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.717228399317437*^9, 3.717228435833567*^9}, {
  3.7173214708750906`*^9, 
  3.7173214737967806`*^9}},ExpressionUUID->"49a22a3e-be14-4a68-b0be-\
8442cbb5dbe8"],

Cell["\<\
We sum ~ integrate  over the spin with the function [largeSpinSum]\
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
  3.716706739382267*^9, 3.716706826752146*^9}, {3.716708271558524*^9, 
  3.716708303655064*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8d23b170-ff8e-4ac9-817a-f65cd7989ca1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "sum", " ", "over", " ", "l"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7165297302128153`*^9, 
  3.7165297485168834`*^9}},ExpressionUUID->"903de502-74be-4e45-921f-\
495d63567b1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "largeSpinSum"}]], "Input",
 CellChangeTimes->{{3.7165297582700186`*^9, 
  3.716529763954811*^9}},ExpressionUUID->"2699c69b-6f1d-49b2-8d55-\
cdabed7051dd"],

Cell[BoxData["\<\"largeSpinSum[z_][expr_] replaces the besselK[2l Sqrt[z]] \
functions in 'expr' with their sum over spin 'l' for 'z l^2 ~ 1'.\\nThe \
result might include functions of l, like 2^(-2l) or (-1)^l that need to \
compensated for manualy in the prefactors, otherwise this sum will not be \
valid.\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7165297646194334`*^9},
 CellTags->
  "Info803716536964-3113420",ExpressionUUID->"a2e6cd50-26dd-48ba-8be5-\
b8c78ff83b27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cpwTchLargeSpinSum", "=", 
    RowBox[{
     RowBox[{"cpwTchLargeSpinModified", "//", 
      RowBox[{"largeSpinSum", "[", "\[Omega]", "]"}]}], "//", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"\[Omega]", "<", "1"}], "&&", 
          RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], "&"}]}]}], ";"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165262605354443`*^9, 3.7165263128293695`*^9}, {
   3.716529665490795*^9, 3.716529720615001*^9}, {3.716529828193711*^9, 
   3.7165298292651834`*^9}, 3.7165311627239876`*^9, {3.7165312541941285`*^9, 
   3.716531287921909*^9}, 3.7168095464003334`*^9, {3.7171664450785046`*^9, 
   3.717166480456534*^9}, 
   3.7173214796904755`*^9},ExpressionUUID->"fe88061c-edf3-47fc-aaf1-\
6f6c7a996938"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.875906601425438`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7171664871791444`*^9, 3.717217326301936*^9, 
  3.7172294046389112`*^9, 3.7172356110978756`*^9, 3.717236466302122*^9, 
  3.717237219646828*^9, 3.717240195106141*^9, 3.7172478383745832`*^9, 
  3.7173197220141296`*^9, 
  3.7173230846795826`*^9},ExpressionUUID->"c6fbb6d0-7e9e-4c42-bab3-\
bbf63b3e978c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cpwDualTchLargeSpinSum", "=", 
    RowBox[{
     RowBox[{"cpwDualTchLargeSpin", "//", 
      RowBox[{"largeSpinSum", "[", "\[Omega]", "]"}]}], "//", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"\[Omega]", "<", "1"}], "&&", 
          RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], "&"}]}]}], ";"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7171664896992674`*^9, 
  3.7171664936039076`*^9}},ExpressionUUID->"3c51b540-e639-4c69-8fcb-\
e2c9c8f2d9e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.7263066411646208`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.71716650193198*^9, 3.7172173303495884`*^9, 
  3.717229407268384*^9, 3.717237221345951*^9, 3.7172401969998155`*^9, 
  3.7172478401247845`*^9, 3.71731961279915*^9, 
  3.7173230864452577`*^9},ExpressionUUID->"7451a2bb-8bde-4d03-8322-\
8674bbdb098b"]
}, Open  ]],

Cell["\<\
We  expand for small \[Epsilon]. The terms up to \[Epsilon]^nval is given by \
the function [kFunctionExpandUnevaluated]. We keep \[OpenCurlyQuote]nval\
\[CloseCurlyQuote] unknown! \
\>", "Text",
 CellChangeTimes->{{3.708866143798178*^9, 3.7088661869829855`*^9}, {
   3.716706739382267*^9, 3.716706826752146*^9}, {3.7167084835440717`*^9, 
   3.7167085425723925`*^9}, 3.717166727253601*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"7845ad6a-ef55-4354-a429-1404d9798c2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "kFunctionExpandUnevaluated"}]], "Input",
 CellChangeTimes->{{3.7165308535295305`*^9, 3.7165308560752974`*^9}, {
  3.7165308866039724`*^9, 
  3.7165308872898607`*^9}},ExpressionUUID->"222ed62b-f368-47b0-9328-\
abae61e83eb3"],

Cell[BoxData["\<\"kFunctionExpandUnevaluated[N_,z_][expr_] expands k[z], \
k^(1,0,0,0)[z] and k[1-z] functions in 'expr' around 'z=0' up to order \
'N',\\nIt gives the answer in terms of unevaluated functions \
dkFunctionExpansion and kFunctionExpansion and 'N' can be just a \
symbol.\"\>"], "Print", "PrintUsage",
 CellChangeTimes->{3.7165308880870075`*^9},
 CellTags->
  "Info1233716538087-3113420",ExpressionUUID->"ed9ac38b-9cc2-4fcd-bb9d-\
5984271f9bff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tchExpandIn\[Omega]and\[Epsilon]", "=", 
    RowBox[{
     RowBox[{"kFunctionExpandUnevaluated", "[", 
      RowBox[{"nval", ",", "\[Epsilon]"}], "]"}], "/@", 
     "cpwTchLargeSpinSum"}]}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165314329245577`*^9, 3.7165314746791277`*^9}, {
   3.7171673793717365`*^9, 3.7171674339991074`*^9}, 3.717169476889035*^9, {
   3.7172162921425705`*^9, 
   3.7172162951364965`*^9}},ExpressionUUID->"2ed79c8d-f9c7-4d03-aff8-\
c2f324a07aa4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"274.2186874328529`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.71653156918554*^9, 3.71670865836946*^9, 
  3.716809682759407*^9, 3.717167957575392*^9, 3.7172174243666415`*^9, 
  3.717229502168069*^9, 3.7172365665056496`*^9, 3.7172373606212153`*^9, 
  3.7172409872298045`*^9, 3.717248159028118*^9, 3.717320000607732*^9, 
  3.717323370326376*^9},ExpressionUUID->"4f015706-8977-4e78-8609-\
902cb8b2d4c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tchDualExpandIn\[Omega]and\[Epsilon]", "=", 
    RowBox[{
     RowBox[{"kFunctionExpandUnevaluated", "[", 
      RowBox[{"nval", ",", "\[Epsilon]"}], "]"}], "/@", 
     "cpwDualTchLargeSpinSum"}]}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.7165314854777775`*^9, 3.7165314914542456`*^9}, {
  3.7171674013869033`*^9, 
  3.717167445172752*^9}},ExpressionUUID->"47d3882d-2240-4354-bd99-\
70ba57eeab90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"116.70388725566869`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7165317259535027`*^9, 3.7165332077057652`*^9, 
  3.716708784884927*^9, 3.7168098077467346`*^9, 3.7171686894716167`*^9, 
  3.7172175553073797`*^9, 3.7172296162092686`*^9, 3.717237486495391*^9, 
  3.7172411109791584`*^9, 3.7172483167430153`*^9, 3.71725462627175*^9, 
  3.717319717951985*^9, 
  3.7173234871011004`*^9},ExpressionUUID->"20b0dacd-5531-4d6f-9669-\
4a51c42fbf76"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The Bootstrap Equations To first order in \[Epsilon]",
 
 FontWeight->"Bold"]], "Subsection",
 CellChangeTimes->{
  3.7168096211191907`*^9},ExpressionUUID->"e8d0733a-4162-40de-980b-\
d767f62cdd2d"],

Cell[TextData[{
 "Here we solve ",
 StyleBox["The Bootstrap Equations To first order in \[Epsilon]  ",
  FontWeight->"Bold"],
 "to fix in the t - channel\n1 - the powers : anom, anomd, power and powerd\n\
2 - the leading twists of the contributing operators"
}], "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3579bc8d-c190-43fa-b8fb-d9827d8524c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exUch", "=", 
   RowBox[{
    RowBox[{"uChExpansionIn\[Omega]and\[Epsilon]Combined", "/.", 
     RowBox[{"Nval", "\[Rule]", "0"}]}], "//", "plugkFunctionExpansions"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.716532081722288*^9, 3.716532119111755*^9}, {
   3.716532401142467*^9, 3.7165324057595067`*^9}, {3.7165324394203453`*^9, 
   3.7165324465940247`*^9}, 3.716708892206524*^9, {3.7171694110471077`*^9, 
   3.717169455897006*^9}, 
   3.717219780043359*^9},ExpressionUUID->"ebd4c26f-9d75-4a32-af37-\
9227243fbdd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exTch", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"tchExpandIn\[Omega]and\[Epsilon]", "+", 
        RowBox[{"(", 
         RowBox[{"tchDualExpandIn\[Omega]and\[Epsilon]", "/.", 
          RowBox[{"tw", "\[Rule]", "twd"}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "\[Rule]", "0"}], ",", 
         RowBox[{"nd", "\[Rule]", "0"}], ",", 
         RowBox[{"nval", "\[Rule]", "0"}]}], "}"}]}], "//", 
      "plugkFunctionExpansions"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"A_.", " ", 
      RowBox[{"\[Omega]", "^", "s_"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Simplify", "[", "A", "]"}], 
      RowBox[{"\[Omega]", "^", "s"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165319371786976`*^9, 3.7165319543011694`*^9}, {
   3.716532143480747*^9, 3.716532165030261*^9}, 3.7165322864392767`*^9, {
   3.716532453487209*^9, 3.7165324562211204`*^9}, {3.716537736349083*^9, 
   3.716537747957582*^9}, {3.7171694700923786`*^9, 3.7171694995892844`*^9}, {
   3.7171695449419184`*^9, 3.717169604790291*^9}, {3.717219728595023*^9, 
   3.7172197751503506`*^9}, {3.7172483694556556`*^9, 
   3.7172483774378915`*^9}},ExpressionUUID->"21099f62-1f96-48dc-bd81-\
b492a550194e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Let", "'"}], "s", " ", "first", " ", "compare", " ", "the", " ", 
    "Leading", " ", "terms", " ", "second", " ", 
    RowBox[{"component", ".", " ", "To"}], " ", "this", " ", "end", " ", "we",
     " ", "set", " ", "the", " ", "anomalous", " ", "dimensions", " ", "and", 
    " ", "corrections", " ", "to", " ", "OPE", " ", "coefficients", " ", "to",
     " ", 
    RowBox[{"zero", "!"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7165324725503616`*^9, 3.716532507869664*^9}, {
   3.7165325997455664`*^9, 3.7165326189181356`*^9}, {3.7165326521005015`*^9, 
   3.716532660527652*^9}, {3.7165327042088165`*^9, 3.716532717297497*^9}, {
   3.7165327579600673`*^9, 3.716532879053185*^9}, {3.7165373548753977`*^9, 
   3.7165373916006155`*^9}, 3.7165377732935953`*^9, {3.716538340917224*^9, 
   3.716538344639048*^9}, {3.71654169564578*^9, 3.7165417801559877`*^9}, {
   3.716709682376645*^9, 3.716709690974986*^9}, {3.7171696257777643`*^9, 
   3.7171696839231987`*^9}, {3.7172191183860455`*^9, 
   3.7172191210773115`*^9}, {3.7172296955064588`*^9, 
   3.7172297002531404`*^9}, {3.7172318069756565`*^9, 
   3.7172318248111577`*^9}, {3.717247905526998*^9, 
   3.7172479463469133`*^9}},ExpressionUUID->"cd63d5c5-cb26-46c6-a671-\
ff4a41487f49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"selectLeadingTerm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"coefBoson1", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"coefBoson2", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]d", "[", "n_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefFermionLargeL", "[", "n_", "]"}], "\[RuleDelayed]",
       "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "nd_", "]"}], 
      "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.71724795315692*^9, 3.717247988044426*^9}, 
   3.717248336184353*^9},ExpressionUUID->"e756e9d3-35c0-4211-9736-\
b66998d6714b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"exUch", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", 
      RowBox[{"exTch", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "selectLeadingTerm"}], ")"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[Omega]", "^", "_"}], ",", "FullSimplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.717229724702083*^9, 3.7172297316730466`*^9}, {
  3.7172297745112724`*^9, 3.717229810205222*^9}, {3.7172306169054427`*^9, 
  3.717230630302285*^9}, {3.7172310384497905`*^9, 3.717231042870013*^9}, {
  3.7172478999247894`*^9, 3.717247902620576*^9}, {3.7172483439200687`*^9, 
  3.7172483532902355`*^9}, {3.717248385482162*^9, 
  3.7172483931835613`*^9}},ExpressionUUID->"10be5cd5-f88d-4199-8690-\
545a28c03ae4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "tw"}]], " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"tw", "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "power"}], "+", 
       RowBox[{"2", " ", "\[Tau]f"}], "-", 
       RowBox[{"2", " ", "\[Tau]s"}]}], ")"}], " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox["power", "2"]}]], " ", 
     RowBox[{"coefFermionLargeL", "[", "0", "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "power"}], "+", 
         RowBox[{"2", " ", "\[Tau]f"}], "-", 
         RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "power"}], "-", 
         RowBox[{"2", " ", "\[Tau]f"}], "+", 
         RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}]}], 
    SqrtBox["\[Pi]"]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "twd"}]], " ", 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "twd", "-", "\[Tau]f", "-", "\[Tau]s"}], 
       ")"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["powerd", "2"]}]], " ", 
    RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "powerd"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "powerd"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}]}], 
   SqrtBox["\[Pi]"]]}]], "Output",
 CellChangeTimes->{
  3.717229732102298*^9, {3.717229785281749*^9, 3.7172298118891764`*^9}, {
   3.7172306207596493`*^9, 3.717230631805715*^9}, 3.717231046150284*^9, 
   3.717236393894941*^9, 3.717236848692587*^9, 3.71723750028671*^9, 
   3.717241377748333*^9, 
   3.717248397029027*^9},ExpressionUUID->"792b113c-6342-47c2-bab1-\
d5511a04060e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"exUch", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-", 
      RowBox[{"exTch", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "/.", "selectLeadingTerm"}], ")"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[Omega]", "^", "_"}], ",", "FullSimplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.717248417901965*^9, 
  3.717248422776863*^9}},ExpressionUUID->"6c170dec-18e6-4e08-a2b8-\
75fd2a9fd773"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SuperscriptBox["\[Omega]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", 
     FractionBox["\[Tau]f", "2"], "-", 
     FractionBox["\[Tau]s", "2"]}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "tw"}]], " ", 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"tw", "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "4"]}], "-", 
      FractionBox["power", "2"]}]], " ", 
    RowBox[{"coefFermionLargeL", "[", "0", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "power"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "power"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}]}], 
   SqrtBox["\[Pi]"]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "twd"}]], " ", 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "twd", "-", "\[Tau]f", "-", "\[Tau]s"}], 
       ")"}]}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["powerd", "2"]}]], " ", 
    RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "powerd"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "powerd"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}]}], 
   SqrtBox["\[Pi]"]]}]], "Output",
 CellChangeTimes->{
  3.717248424113166*^9},ExpressionUUID->"39e494a9-d4ee-49ef-a7bc-\
60ec276b8a03"]
}, Closed]],

Cell[TextData[{
 "It is easy to see that in order for \
\[OpenCurlyQuote]exUch\[CloseCurlyQuote] and \[OpenCurlyQuote]exTch\
\[CloseCurlyQuote] to cancel, the powers of  \[OpenCurlyQuote]l\
\[CloseCurlyQuote] should be (power,powerd) = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
      RowBox[{"3", "/", "2"}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f6a20e29-c4cd-4507-9143-27e3491ce198"],
 ")\nAlso these equations fix (tw,twd)=(\[Tau]s+\[Tau]f,\[Tau]s+\[Tau]f+1) \
and (coefFermionLargeL[n], coefDualFermionLargeL[n]) for \[OpenCurlyQuote]n=0\
\[CloseCurlyQuote], for higher values of \[OpenCurlyQuote]n\[CloseCurlyQuote] \
we consider higher powers of \[OpenCurlyQuote]\[Epsilon]\[CloseCurlyQuote] \
(see next section)."
}], "Text",
 CellChangeTimes->{{3.7172298745537176`*^9, 3.717229889787822*^9}, {
   3.7172299229174795`*^9, 3.7172299760384674`*^9}, {3.7172300243849416`*^9, 
   3.7172300773035617`*^9}, {3.717230374864278*^9, 3.7172303979503202`*^9}, {
   3.7172304755699573`*^9, 3.717230478891609*^9}, {3.7172306523938084`*^9, 
   3.7172308256527863`*^9}, {3.717231121051409*^9, 3.7172311563848276`*^9}, 
   3.7172484415974255`*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"b4c76022-1eee-4f6f-be01-e7e496df7c94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leadingForn0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"power", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       RowBox[{"1", "/", "2"}]}]}], ",", 
     RowBox[{"powerd", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       RowBox[{"3", "/", "2"}]}]}], ",", 
     RowBox[{"tw", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f"}]}], ",", 
     RowBox[{"twd", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1"}]}], ",", 
     RowBox[{
      RowBox[{"coefFermionLargeL", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["2", 
          RowBox[{"1", "-", "\[Tau]f", "-", "\[Tau]s"}]]}], " ", " ", 
        SqrtBox["\[Pi]"]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
        RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "\[Tau]f"}], "-", "\[Tau]s"}]], 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]f"}], ")"}]}], 
       RowBox[{"  ", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
         RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7172319998588457`*^9, 
  3.7172320491857386`*^9}},ExpressionUUID->"e7ac936e-2970-4e35-900a-\
959d0675f199"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "/.", "leadingForn0"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "/.", "leadingForn0"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.717231061349172*^9, 3.7172311007473335`*^9}, {
  3.7172312120272217`*^9, 3.717231226331602*^9}, {3.7172313513323207`*^9, 
  3.7172314534828205`*^9}, {3.717232038056861*^9, 3.7172320558999615`*^9}, {
  3.7172485556740465`*^9, 
  3.717248556090826*^9}},ExpressionUUID->"cf335031-f1cd-41b8-b8d7-\
a792adf20e06"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.717231094555622*^9, 3.7172311012354493`*^9}, {
   3.7172312126753826`*^9, 3.7172312266958165`*^9}, {3.717231352470862*^9, 
   3.7172314022968903`*^9}, 3.717231464135954*^9, 3.717232056314986*^9, 
   3.7172368576283026`*^9, 3.7172375128418303`*^9, 3.7172413962453976`*^9, 
   3.717248556898714*^9},ExpressionUUID->"d0625292-695d-4112-83a4-\
af153b2becc2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Tau]f"}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]]}], 
   "\[Tau]f"]}]], "Output",
 CellChangeTimes->{{3.717231094555622*^9, 3.7172311012354493`*^9}, {
   3.7172312126753826`*^9, 3.7172312266958165`*^9}, {3.717231352470862*^9, 
   3.7172314022968903`*^9}, 3.717231464135954*^9, 3.717232056314986*^9, 
   3.7172368576283026`*^9, 3.7172375128418303`*^9, 3.7172413962453976`*^9, 
   3.7172485571193275`*^9},ExpressionUUID->"60f7a875-158f-478a-9157-\
65f6bdc018fe"]
}, Open  ]],

Cell["\<\
In eq2, the contribution of \[OpenCurlyQuote]coefDualFermionLargeL[0]\
\[CloseCurlyQuote] is sub-leading and we  ignore it in \[OpenCurlyQuote]eq2\
\[CloseCurlyQuote] form now on!\
\>", "Text",
 CellChangeTimes->{{3.7172298745537176`*^9, 3.717229889787822*^9}, {
  3.7172299229174795`*^9, 3.7172299760384674`*^9}, {3.7172300243849416`*^9, 
  3.7172300773035617`*^9}, {3.717230374864278*^9, 3.7172303979503202`*^9}, {
  3.7172304755699573`*^9, 3.717230478891609*^9}, {3.7172306523938084`*^9, 
  3.7172308256527863`*^9}, {3.717231121051409*^9, 3.7172311563848276`*^9}, {
  3.7172315251542993`*^9, 3.717231587605935*^9}, {3.7172485673523583`*^9, 
  3.717248584746396*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3dbc89dd-4997-4fc3-9b38-00d54250fc4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dropSubleadingTermsInEq2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"coefDualFermionLargeL", "[", "n_", "]"}], "\[RuleDelayed]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]d", "[", "n_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "nd_", "]"}], 
      "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717248759817602*^9, 
  3.717248804830206*^9}},ExpressionUUID->"4015062a-7ed4-4b63-919c-\
9fda18821000"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"To", " ", "cancel", " ", "the", " ", "sub"}], "-", 
    RowBox[{"leading", " ", "terms"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7172198780856733`*^9, 3.7172198782519503`*^9}, {
  3.71722002210765*^9, 3.7172200287369523`*^9}, {3.7172211951184716`*^9, 
  3.717221213870053*^9}, {3.717221494407502*^9, 3.7172216253754897`*^9}, {
  3.7172217233276405`*^9, 3.717221724760517*^9}, {3.717221760562523*^9, 
  3.717221790855362*^9}, {3.7172219348371367`*^9, 3.7172219588839655`*^9}, {
  3.717222951230257*^9, 3.7172229516150293`*^9}, {3.717231833330022*^9, 
  3.7172318345766115`*^9}, {3.7172318890627537`*^9, 3.7172318900578594`*^9}, {
  3.717232138467766*^9, 
  3.7172321496896553`*^9}},ExpressionUUID->"87cd4466-34ab-4bec-ac69-\
3ff9dbc48c1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"exUch", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"exTch", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", "leadingForn0"}], "/.", 
    RowBox[{
     RowBox[{"\[Omega]", "^", "s_"}], "\[RuleDelayed]", 
     RowBox[{"\[Omega]", "^", 
      RowBox[{"Simplify", "[", "s", "]"}]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[Omega]", "^", "_"}], ",", "FullSimplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.717232152670087*^9, 3.7172322556805096`*^9}, 
   3.717237526311865*^9, {3.7172388267344575`*^9, 3.7172388277025957`*^9}, {
   3.7172432071798787`*^9, 3.717243258611807*^9}, {3.7172486530747337`*^9, 
   3.717248671407194*^9}, {3.717248872151675*^9, 
   3.7172488784343867`*^9}},ExpressionUUID->"cf0fc784-281c-48cd-a540-\
82392b18e1b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["tmin", "2"], "-", 
       FractionBox["\[Tau]f", "2"], "-", 
       FractionBox["\[Tau]s", "2"]}]], " ", 
     RowBox[{"coefBoson2", "[", 
      RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lmin", "+", 
          FractionBox["tmin", "2"]}], "]"}]}], "+", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"lmin", "+", 
       FractionBox["tmin", "2"]}], "]"}], "2"]]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "anom"}], "+", 
      RowBox[{"2", " ", "\[Tau]f"}], "-", 
      RowBox[{"2", " ", "\[Tau]s"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox["anom", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "anom"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "anom"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"4", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "0", "]"}]}], 
   RowBox[{"8", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Tau]f"}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["anomd", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "anomd"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "anomd"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"4", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"\[Gamma]d", "[", "0", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{"\[Tau]f", "+", "\[Tau]s"}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      FractionBox["corrd", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "corrd"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "corrd"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}]}], 
   SqrtBox["\[Pi]"]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "\[Tau]f", "+", "\[Tau]s"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "corr"}], "+", 
      RowBox[{"2", " ", "\[Tau]f"}], "-", 
      RowBox[{"2", " ", "\[Tau]s"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox["corr", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "corr"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "corr"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}]}], 
   SqrtBox["\[Pi]"]]}]], "Output",
 CellChangeTimes->{
  3.7172432600407963`*^9, 3.717248672237813*^9, {3.717248873146058*^9, 
   3.7172488807569866`*^9}},ExpressionUUID->"4c05124e-12a7-4e99-a98b-\
0bb7f7db41a1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"exUch", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"exTch", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/.", 
      "dropSubleadingTermsInEq2"}], "/.", "leadingForn0"}], "/.", 
    RowBox[{
     RowBox[{"\[Omega]", "^", "s_"}], "\[RuleDelayed]", 
     RowBox[{"\[Omega]", "^", 
      RowBox[{"Simplify", "[", "s", "]"}]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[Omega]", "^", "_"}], ",", "FullSimplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7172487087942452`*^9, 3.717248747995244*^9}, {
  3.7172487879308667`*^9, 3.717248810384197*^9}, {3.717248849857552*^9, 
  3.7172488864465904`*^9}},ExpressionUUID->"e36788a1-7b29-42f1-a95a-\
114afa14f970"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["\[Omega]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["tmin", "2"], "-", 
       FractionBox["\[Tau]f", "2"], "-", 
       FractionBox["\[Tau]s", "2"]}]], " ", 
     RowBox[{"coefBoson1", "[", 
      RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lmin", "+", 
          FractionBox["tmin", "2"]}], "]"}]}], "+", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"lmin", "+", 
       FractionBox["tmin", "2"]}], "]"}], "2"]]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "4"]}], "-", 
      FractionBox["anom", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "anom"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "anom"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"4", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", "0", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Tau]f", "+", "\[Tau]s"}]], " ", 
    SuperscriptBox["\[Omega]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "4"]}], "-", 
      FractionBox["corr", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "corr"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "-", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "corr"}], "-", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}]}], 
   SqrtBox["\[Pi]"]]}]], "Output",
 CellChangeTimes->{
  3.7172488121750546`*^9, {3.7172488595052156`*^9, 
   3.717248887760108*^9}},ExpressionUUID->"6f447bfa-4caf-4d73-86df-\
359695080d37"]
}, Closed]],

Cell["\<\
- Looking at \[OpenCurlyQuote]eq2\[CloseCurlyQuote] it is easy to see that \
the powers \[OpenCurlyQuote]anom\[CloseCurlyQuote] = \[OpenCurlyQuote]corr\
\[CloseCurlyQuote] = \[Tau]s + \[Tau]f -1/2 -tmin . 
--- Also solving \[OpenCurlyQuote]eq2 = 0\[CloseCurlyQuote] we can fix \
\[OpenCurlyQuote]\[Gamma][0]\[CloseCurlyQuote] and  \
\[OpenCurlyQuote]\[Delta]coefFermionLargeL[0]\[CloseCurlyQuote], both will \
depend on the OPE coefficient \[OpenCurlyQuote]coefBoson1[tmin,lmin]\
\[CloseCurlyQuote].

-\[OpenCurlyQuote]eq1\[CloseCurlyQuote] depends on \
\[OpenCurlyQuote]coefBoson2[tmin,lmin]\[CloseCurlyQuote] instead! and cannot \
be canceled by \[OpenCurlyQuote]\[Gamma][0]\[CloseCurlyQuote] and  \
\[OpenCurlyQuote]\[Delta]coefFermionLargeL[0]\[CloseCurlyQuote] alone!
Therefore we can fix the powers \[OpenCurlyQuote]anomd\[CloseCurlyQuote] = \
\[OpenCurlyQuote]corrd\[CloseCurlyQuote] =  \[Tau]s + \[Tau]f -3/2 -tmin .
--- Also solving \[OpenCurlyQuote]eq1 = 0\[CloseCurlyQuote] we can fix \
\[OpenCurlyQuote]\[Gamma]d[0]\[CloseCurlyQuote] and  \
\[OpenCurlyQuote]\[Delta]coefDualFermionLargeL[0]\[CloseCurlyQuote], both \
will depend on both OPE coefficients \[OpenCurlyQuote]coefBoson1[tmin,lmin]\
\[CloseCurlyQuote] and \[OpenCurlyQuote]coefBoson2[tmin,lmin]\
\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{{3.7172298745537176`*^9, 3.717229889787822*^9}, {
  3.7172299229174795`*^9, 3.7172299760384674`*^9}, {3.7172300243849416`*^9, 
  3.7172300773035617`*^9}, {3.717230374864278*^9, 3.7172303979503202`*^9}, {
  3.7172304755699573`*^9, 3.717230478891609*^9}, {3.7172306523938084`*^9, 
  3.7172308256527863`*^9}, {3.717231121051409*^9, 3.7172311563848276`*^9}, {
  3.7172315251542993`*^9, 3.717231587605935*^9}, {3.7172485673523583`*^9, 
  3.717248584746396*^9}, {3.7172493510864477`*^9, 3.717249432271255*^9}, {
  3.717249533009508*^9, 3.717249578141267*^9}, {3.717249613860118*^9, 
  3.717249754810376*^9}, {3.71724997454923*^9, 3.7172499952677307`*^9}, {
  3.7172500306946335`*^9, 3.717250211697154*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"bdb9bede-6aef-4ad0-a56c-8895edbf2366"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subleadingForn0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"anom", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       RowBox[{"1", "/", "2"}], "-", "tmin"}]}], ",", 
     RowBox[{"corr", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       RowBox[{"1", "/", "2"}], "-", "tmin"}]}], ",", 
     RowBox[{"anomd", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       RowBox[{"3", "/", "2"}], "-", "tmin"}]}], ",", 
     RowBox[{"corrd", "\[Rule]", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       RowBox[{"3", "/", "2"}], "-", "tmin"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717250251352784*^9, 
  3.7172503091643715`*^9}},ExpressionUUID->"e8e5dd20-e65b-41ce-8735-\
49355fa1521c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equationList1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eq1", "/.", "subleadingForn0"}], "//", "PowerExpand"}], ",", 
        RowBox[{"{", 
         RowBox[{"Log", "[", "\[Epsilon]", "]"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}], "//", "Thread"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7172504459398174`*^9, 
  3.7172504674800777`*^9}},ExpressionUUID->"253db699-f25a-40fc-80a0-\
5f9a8f354587"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equationList2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eq2", "/.", "subleadingForn0"}], "//", "PowerExpand"}], ",", 
        RowBox[{"{", 
         RowBox[{"Log", "[", "\[Epsilon]", "]"}], "}"}]}], "]"}], "\[Equal]", 
      "0"}], "//", "Thread"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7172503140045805`*^9, 3.7172503633179035`*^9}, {
   3.7172503988262134`*^9, 3.71725043945593*^9}, 
   3.717250473074031*^9},ExpressionUUID->"43e60f52-765c-4e18-b46d-\
9969e2db01ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equationList", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"equationList1", ",", "equationList2"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7172504875497313`*^9, 
  3.7172504968900094`*^9}},ExpressionUUID->"0d27e82d-4c6d-47e9-a018-\
b656c46e8744"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subleadingForn0", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"subleadingForn0", ",", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"equationList", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], ",", 
          RowBox[{"\[Gamma]d", "[", "0", "]"}], ",", 
          RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}], ",", 
          RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}]}], "}"}]}],
        "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717250498905238*^9, 
  3.717250576279999*^9}},ExpressionUUID->"59e79bf6-0c38-4f54-846e-\
7e98631e4915"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subleadingForn0", "=", 
   RowBox[{"subleadingForn0", "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7172505866830626`*^9, 
  3.717250614412716*^9}},ExpressionUUID->"8211f1e7-f71e-4053-b976-\
33284e549608"],

Cell[CellGroupData[{

Cell[BoxData["subleadingForn0"], "Input",ExpressionUUID->"3947150a-9c2b-4ff0-8eff-55e07dc78e52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"anom", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", "tmin", "+", "\[Tau]f", "+", 
     "\[Tau]s"}]}], ",", 
   RowBox[{"corr", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", "tmin", "+", "\[Tau]f", "+", 
     "\[Tau]s"}]}], ",", 
   RowBox[{"anomd", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "-", "tmin", "+", "\[Tau]f", "+", 
     "\[Tau]s"}]}], ",", 
   RowBox[{"corrd", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "-", "tmin", "+", "\[Tau]f", "+", 
     "\[Tau]s"}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
       RowBox[{"coefBoson1", "[", 
        RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"lmin", "+", 
          FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]d", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson1", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson2", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"lmin", "+", 
         FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"coefBoson1", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lmin", "+", 
          FractionBox["tmin", "2"]}], "]"}], "-", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"lmin", "+", 
         FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "\[Tau]f"}], "-", "\[Tau]s"}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson1", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson2", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{"Log", "[", "2", "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"lmin", "+", 
           FractionBox["tmin", "2"]}]}], "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"lmin", "+", 
         FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.717250715949402*^9},ExpressionUUID->"bf75a464-71d6-4e4b-9a84-\
3b0b0de6e775"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note: \n- ",
  FontWeight->"Bold"],
 "here we solved for the leading power in \[OpenCurlyQuote]\[Epsilon]\
\[CloseCurlyQuote] and we found that the large-spin operators have twist { tw \
\[Rule] \[Tau]s + \[Tau]f  , twd \[Rule] \[Tau]s + \[Tau]f + 1 },\n- the \
twist appear with a factor \[OpenCurlyQuote]1/2\[CloseCurlyQuote] in the \
power of \[OpenCurlyQuote]\[Epsilon]\[CloseCurlyQuote],\n- expansion to \
higher powers  (only integer powers of  \[Epsilon] ) will require large-spin \
operators with increasing twist { tw \[Rule] \[Tau]s + \[Tau]f  + 2n , twd \
\[Rule] \[Tau]s + \[Tau]f + 1 + 2n}, where  \[OpenCurlyQuote]n\
\[CloseCurlyQuote] is a positive integer."
}], "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}, {
   3.717250776262143*^9, 3.7172507817674026`*^9}, {3.717251002100094*^9, 
   3.717251285320265*^9}, {3.717251315851438*^9, 3.717251339876598*^9}, {
   3.7172515235377913`*^9, 3.717251544401325*^9}, {3.7172515884382143`*^9, 
   3.717251675240506*^9}, {3.7172517081284647`*^9, 3.717251833226962*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"6ac5b47d-f6da-4b83-9c5e-e18c7df67c63"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The Bootstrap Equations To All Orders in \[Epsilon] ",
 
 FontWeight->"Bold"]], "Subsection",
 CellChangeTimes->{
  3.716809635676152*^9},ExpressionUUID->"91453894-0ed3-4966-84ab-\
c0afe96627c0"],

Cell[TextData[{
 "Now we can solve ",
 StyleBox["The Bootstrap Equations To All Orders in \[Epsilon] ",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5a42b40b-db3a-45f1-992e-c67dcf97b573"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "twists", " ", "and", " ", "asymptotic", " ", "powers", " ", 
     "of", " ", "spin", " ", "that", " ", "appears", " ", "in", " ", "the", 
     " ", "large"}], "-", 
    RowBox[{
    "spin", " ", "limit", " ", "has", " ", "been", " ", "fixed", " ", "in", 
     " ", "the", " ", "last", " ", "section", " ", "to", " ", "be"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"powersOfSpin", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tw", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", 
        RowBox[{"2", "n"}]}]}], ",", 
      RowBox[{"twd", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1", "+", 
        RowBox[{"2", "nd"}]}]}], ",", 
      RowBox[{"power", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"powerd", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        RowBox[{"3", "/", "2"}]}]}], ",", 
      RowBox[{"anom", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        RowBox[{"1", "/", "2"}], "-", "tmin"}]}], ",", 
      RowBox[{"corr", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        RowBox[{"1", "/", "2"}], "-", "tmin"}]}], ",", 
      RowBox[{"anomd", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        RowBox[{"3", "/", "2"}], "-", "tmin"}]}], ",", 
      RowBox[{"corrd", "\[Rule]", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        RowBox[{"3", "/", "2"}], "-", "tmin"}]}]}], "}"}]}], ";"}]}]], "Input",\
ExpressionUUID->"ae8133d9-9f8d-4d2e-b200-98dc199b1ac7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"uChExpansion", "=", 
   RowBox[{
   "uChExpansionIn\[Omega]and\[Epsilon]Combined", "/.", "powersOfSpin"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tchLargeSpinFermionExpansion", "=", 
   RowBox[{"tchExpandIn\[Omega]and\[Epsilon]", "/.", "powersOfSpin"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tchLargeSpinDualFermionExpansion", "=", 
   RowBox[{
    RowBox[{"tchDualExpandIn\[Omega]and\[Epsilon]", "/.", 
     RowBox[{"tw", "\[Rule]", "twd"}]}], "/.", "powersOfSpin"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.717254369193781*^9, 3.7172544169051437`*^9}, 
   3.7172544625770836`*^9, {3.7172545756848807`*^9, 
   3.71725461941235*^9}},ExpressionUUID->"fa6d06f1-189d-426f-8819-\
e6142cee53bf"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Also", " ", "from", " ", "the", " ", "last", " ", "section", " ", "we", 
     " ", "know", " ", 
     RowBox[{"that", ":", " ", 
      RowBox[{
       RowBox[{
       "the", " ", "contribution", " ", "of", " ", "the", " ", "Dual"}], "-", 
       
       RowBox[{
       "Fermion", " ", "in", " ", "the", " ", "second", " ", "equation", " ", 
        "is", " ", "subleading"}]}]}]}], ",", " ", 
    RowBox[{"we", " ", "can", " ", "use"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dropSubleadingTermsInEq2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefDualFermionLargeL", "[", "n_", "]"}], "\[RuleDelayed]", 
       "0"}], ",", 
      RowBox[{
       RowBox[{"\[Gamma]d", "[", "n_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{"\[Delta]coefDualFermionLargeL", "[", "n_", "]"}], 
       "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}, {
   3.717250776262143*^9, 3.7172507817674026`*^9}, {3.717251002100094*^9, 
   3.7172511341688333`*^9}, {3.7172518697003317`*^9, 
   3.7172519320696363`*^9}, {3.717253821877184*^9, 3.717253844142849*^9}, {
   3.7172538785661955`*^9, 3.7172539593708563`*^9}, 
   3.7172543566908646`*^9},ExpressionUUID->"af1f3224-cf26-49eb-8e3b-\
178e40121f0e"],

Cell[TextData[{
 "It more ",
 StyleBox["convenient ",
  FontWeight->"Bold"],
 "to solve the for",
 StyleBox[" ",
  FontWeight->"Bold"],
 "the",
 StyleBox[" id-contribution ",
  FontWeight->"Bold"],
 "and the",
 StyleBox[" sub-leading-contribution",
  FontWeight->"Bold"],
 " in the",
 StyleBox[" u-channel separately!\n id-contribution:  ",
  FontWeight->"Bold"],
 "we set the anomalous dimensions and corrections to OPE coefficients to \
zero"
}], "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}, {
   3.7172522448671937`*^9, 3.7172523889798903`*^9}, {3.717253473513403*^9, 
   3.717253508345971*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3d81a73c-2c72-41ac-9928-d786895274ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"selectLeadingTerm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"coefBoson1", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"coefBoson2", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]d", "[", "n_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefFermionLargeL", "[", "n_", "]"}], "\[RuleDelayed]",
       "0"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "nd_", "]"}], 
      "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",ExpressionUUID->\
"fda1d2f1-7c07-480d-a508-4edad4dbe247"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uChLeading1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"uChExpansion", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", "selectLeadingTerm"}], "//", 
    "simplifykFunctionExpansions"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717252799367196*^9, 3.717252858624523*^9}, {
  3.7172530439529643`*^9, 3.7172530464861317`*^9}, {3.717253155499973*^9, 
  3.717253172197135*^9}, {3.717254649765604*^9, 
  3.717254670373641*^9}},ExpressionUUID->"3ed946e2-64c2-4e64-9fe4-\
3846d6005744"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uChLeading2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"uChExpansion", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", "dropSubleadingTermsInEq2"}], "/.",
      "selectLeadingTerm"}], "//", "simplifykFunctionExpansions"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.717253161463337*^9, 3.71725317671281*^9}, {
  3.717253997475052*^9, 3.7172540014544625`*^9}, {3.717254653176156*^9, 
  3.717254680619917*^9}},ExpressionUUID->"256c2ff5-f10a-4274-8d4e-\
35f731d9e11d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tchLeading1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tchLargeSpinFermionExpansion", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"tchLargeSpinDualFermionExpansion", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", "selectLeadingTerm"}], "//", 
    "simplifykFunctionExpansions"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7172528611702847`*^9, 3.717252936484618*^9}, {
   3.717253180314623*^9, 3.717253189499225*^9}, 3.7172542954708095`*^9, {
   3.7172546973838425`*^9, 
   3.717254707083791*^9}},ExpressionUUID->"71cd853f-109c-4bb9-840d-\
df0f1d550e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tchLeading2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"tchLargeSpinFermionExpansion", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", 
       RowBox[{"tchLargeSpinDualFermionExpansion", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "/.", "dropSubleadingTermsInEq2"}], 
     "/.", "selectLeadingTerm"}], "//", "simplifykFunctionExpansions"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7172532206510677`*^9, 3.7172532261556687`*^9}, {
   3.7172539750713544`*^9, 3.717253991753738*^9}, 3.7172542981201696`*^9, {
   3.717254714710712*^9, 
   3.717254719418843*^9}},ExpressionUUID->"5f0912e6-867b-44ba-b99e-\
2b297c49f28a"],

Cell[TextData[{
 StyleBox["sub-leading-contribution:  ",
  FontWeight->"Bold"],
 "we set the anomalous dimensions and corrections to OPE coefficients to \
zero"
}], "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}, {
   3.7172522448671937`*^9, 3.7172523889798903`*^9}, {3.717253473513403*^9, 
   3.717253508345971*^9}, {3.7172540334187093`*^9, 3.7172540425989723`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"c296d45f-5938-4dbe-b40e-0ff4dbd2d74d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uChSubLeading1", "=", 
   RowBox[{
    RowBox[{"uChExpansion", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", "uChLeading1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717252799367196*^9, 3.717252858624523*^9}, {
   3.7172530439529643`*^9, 3.7172530464861317`*^9}, {3.717253155499973*^9, 
   3.717253172197135*^9}, {3.7172540587607164`*^9, 3.717254090001089*^9}, 
   3.717255305330099*^9},ExpressionUUID->"0783ca3f-fe5e-4514-88c4-\
98920f417ae8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uChSubLeading2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"uChExpansion", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "-", "uChLeading2"}], "/.", 
    "dropSubleadingTermsInEq2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717254096308754*^9, 3.7172541057265987`*^9}, {
  3.7172542083002768`*^9, 3.717254215470835*^9}, {3.7172553083459587`*^9, 
  3.717255310166261*^9}},ExpressionUUID->"d01bc697-5b4f-4976-807a-\
0fd82495295f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tchSubLeading1", "=", 
   RowBox[{
    RowBox[{"tchLargeSpinFermionExpansion", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "+", 
    RowBox[{"tchLargeSpinDualFermionExpansion", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", "tchLeading1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7172541274555173`*^9, 3.71725413135246*^9}, {
   3.717254176518694*^9, 3.7172541806124134`*^9}, 
   3.717255357488761*^9},ExpressionUUID->"c0e28c0d-931b-46c0-8789-\
a010f291aad6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tchSubLeading2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tchLargeSpinFermionExpansion", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "+", 
      RowBox[{"tchLargeSpinDualFermionExpansion", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-", "tchLeading2"}], "/.", 
     "dropSubleadingTermsInEq2"}], "//", "simplifykFunctionExpansions"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7172541537543073`*^9, 3.717254158880108*^9}, {
  3.7172542063839326`*^9, 3.717254228316518*^9}, {3.7172542699770217`*^9, 
  3.7172542704623165`*^9}, {3.7172553904377947`*^9, 
  3.717255395163472*^9}},ExpressionUUID->"f07b2d60-bb60-4a27-a611-\
25feceabc3ff"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", " ", 
                    StyleBox["Solving",
                    FontWeight->"Plain"]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox[
     RowBox[{"general", " ", "'"}],
     FontWeight->"Plain"], 
    StyleBox[
     RowBox[{"n", "'"}],
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["in",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["Leading",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   StyleBox["terms",
                    FontWeight->"Plain"], " ", "--"}], "--"}], "--"}], "--"}],
                "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
        "--"}], "--"}], "--"}], "--"}]}], "-"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7172558761244364`*^9, 3.7172559021295214`*^9}},
 FontSize->14,
 Background->GrayLevel[
  0.85],ExpressionUUID->"b477a1ec-6b36-4733-bc18-9984d8fcd35b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lhsLeading1", "[", "\[Epsilon]power_", "]"}], ":=", 
   "uChLeading1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7165419516403465`*^9, 3.716542100890894*^9}, {
   3.716542320035959*^9, 3.716542325422532*^9}, 3.716708967000199*^9, 
   3.716709026429826*^9, {3.7172555139505577`*^9, 3.7172555151551332`*^9}, {
   3.717255545434041*^9, 
   3.717255545884034*^9}},ExpressionUUID->"ea4592bb-4d84-448c-b544-\
f57f1f0a07ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lhsLeading2", "[", "\[Epsilon]power_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Omega]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], 
        "uChLeading2"}], ",", 
       RowBox[{"{", 
        RowBox[{"Nval", ",", "0", ",", "\[Epsilon]power"}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"{", "\[Epsilon]", "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7165422059444127`*^9, 3.7165422292207146`*^9}, {
   3.7165423222130203`*^9, 3.716542329503746*^9}, 3.716708970067254*^9, 
   3.716709028641514*^9, {3.717255563381735*^9, 3.717255583587186*^9}, {
   3.7172557626695232`*^9, 
   3.7172558344155717`*^9}},ExpressionUUID->"e66d67b8-d1f5-446c-8bcb-\
71bc494340a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhsLeading1", "[", "\[Epsilon]power_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tchLeading1", "/.", 
         RowBox[{"nd", "\[Rule]", "n"}]}], ")"}], "/.", 
       RowBox[{"nval", "\[Rule]", 
        RowBox[{"\[Epsilon]power", "-", "n"}]}]}], "//", 
      "plugkFunctionExpansions"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "\[Epsilon]power"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", "\[Epsilon]", "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7165718677923737`*^9, 3.7165718791221876`*^9}, {
   3.716572870487977*^9, 3.7165728924274545`*^9}, {3.716573069494904*^9, 
   3.716573073800787*^9}, {3.716614469012344*^9, 3.7166144897881436`*^9}, {
   3.7166313773897038`*^9, 3.716631385035424*^9}, {3.7172559929672375`*^9, 
   3.717255994029769*^9}, {3.717256028038599*^9, 3.7172560334324784`*^9}, 
   3.7172562357202044`*^9},ExpressionUUID->"cc591b3e-b3cf-471b-b77d-\
bcc883ee8d9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhsLeading2", "[", "\[Epsilon]power_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Omega]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], 
          "tchLeading2"}], "/.", 
         RowBox[{"nd", "\[Rule]", "n"}]}], ")"}], "/.", 
       RowBox[{"nval", "\[Rule]", 
        RowBox[{"\[Epsilon]power", "-", "n"}]}]}], "//", 
      "plugkFunctionExpansions"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "\[Epsilon]power"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", "\[Epsilon]", "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.716542285531988*^9, 3.7165423138771276`*^9}, {
   3.716542602069169*^9, 3.716542617872391*^9}, {3.7165426755118628`*^9, 
   3.7165426770685596`*^9}, {3.716571427449728*^9, 3.7165714569997263`*^9}, {
   3.7165715006936855`*^9, 3.7165715148844314`*^9}, 3.7165715551423855`*^9, {
   3.716571640700923*^9, 3.7165716429273963`*^9}, {3.7165716755903573`*^9, 
   3.7165716915673213`*^9}, {3.7165717247113523`*^9, 3.716571732084015*^9}, {
   3.716572755983799*^9, 3.7165728512608757`*^9}, {3.7166313389221077`*^9, 
   3.7166313679790783`*^9}, {3.717256057452019*^9, 3.7172560667343154`*^9}, {
   3.717256100536065*^9, 3.717256101604152*^9}, {3.7172561442832875`*^9, 
   3.717256219873508*^9}},ExpressionUUID->"a7a3b05e-8eb9-4872-901d-\
c9c156ea4d28"],

Cell["We equate terms with equal powers of \[Omega], \[Epsilon] and Log[\
\[Epsilon]]. ", "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}, {
   3.716709075800886*^9, 3.716709244370023*^9}, {3.7172562474251175`*^9, 
   3.7172562591581287`*^9}, 3.7172564438629713`*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8a41b47c-2d78-4902-b62c-b57b3eedbe3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"variablesLeading", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"coefFermionLargeL", "[", "n", "]"}], ",", 
      RowBox[{"coefDualFermionLargeL", "[", "n", "]"}]}], "}"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165733129669185`*^9, 3.7165733238533173`*^9}, {
  3.716573503643567*^9, 3.7165735044060926`*^9}, {3.7166076711767635`*^9, 
  3.7166076860728188`*^9}, {3.7172562752358193`*^9, 3.7172562923467455`*^9}, {
  3.7172565545505495`*^9, 
  3.7172565761194024`*^9}},ExpressionUUID->"cb5bed2a-00a5-49b9-bb91-\
6d81970685d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolutionLeading", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7166077377648735`*^9, 3.7166077409109707`*^9}, {
  3.7172563013324733`*^9, 
  3.717256302391202*^9}},ExpressionUUID->"a1385bd3-8ea6-4fe5-8fd3-\
40c396fdcfd7"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"n", " ", "=", " ", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7172625850882406`*^9, 
  3.717262595644062*^9}},ExpressionUUID->"67f1542e-d042-432b-afa1-\
e612a04016ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\[Epsilon]power", "]"}], ";", 
  RowBox[{"\[Epsilon]power", "=", "0"}], ";", 
  RowBox[{"var", "=", 
   RowBox[{"variablesLeading", "[", "\[Epsilon]power", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.716710030623247*^9, 3.7167100771256337`*^9, {3.71680990221945*^9, 
   3.716809902540491*^9}, {3.7172563134571753`*^9, 
   3.717256314416747*^9}},ExpressionUUID->"80ff03dd-755d-4217-823f-\
af60b1864829"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhsLeading1", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhsLeading1", "[", "\[Epsilon]power", "]"}]}], "/.", 
     "fullSolutionLeading"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"\[Omega]", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhsLeading2", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhsLeading2", "[", "\[Epsilon]power", "]"}]}], "/.", 
     "fullSolutionLeading"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "\[Epsilon]"}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7172563252053766`*^9, 3.7172564186462083`*^9}, 
   3.717256691445696*^9},ExpressionUUID->"8d4d4093-8711-4773-8a3a-\
6ed3895f50bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystemPrim1", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"eq1", ",", 
      RowBox[{"{", "\[Epsilon]", "}"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystemPrim2", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"eq2", ",", 
      RowBox[{"{", "\[Epsilon]", "}"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.717256450679883*^9, 3.7172564624362783`*^9}, {
  3.717261461360035*^9, 
  3.7172615064370975`*^9}},ExpressionUUID->"fa332a42-7943-4208-a408-\
0de58125c5ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystem1", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim1", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystem2", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim2", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equationSystem", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"equationSystem1", ",", "equationSystem2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7167100718591228`*^9, 
  3.7167100722362585`*^9}},ExpressionUUID->"fe0b17b7-f334-4334-add0-\
d8b9c8f2a097"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solLeading", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equationSystem", ",", "var"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717256497288025*^9, 
  3.7172564990065546`*^9}},ExpressionUUID->"3bf63d59-d2ec-46ad-9497-\
d875fed2bf1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolutionLeading", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"fullSolutionLeading", ",", "solLeading"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7166076459938927`*^9, 3.7166076659636507`*^9}, {
  3.717256503604351*^9, 
  3.7172565146043215`*^9}},ExpressionUUID->"41989264-9651-4e2b-b8ec-\
656f4e4ff243"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullSolutionLeading", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7139576154214373`*^9, 3.713957619757377*^9}, {
  3.714296690622835*^9, 3.714296701719714*^9}, {3.716709967875103*^9, 
  3.716709972474054*^9}, {3.716809919474162*^9, 3.716809924794073*^9}, {
  3.7172565270889683`*^9, 
  3.717256528007949*^9}},ExpressionUUID->"747d8cf1-4478-4c6f-9310-\
57f34bfd4200"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"coefFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
       SqrtBox["\[Pi]"]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "\[Tau]f"}], "-", "\[Tau]s"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", "\[Tau]f", "]"}]}], "+", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[Tau]f"}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", "\[Tau]f", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.716709972797504*^9, {3.7168099142169027`*^9, 3.7168099253410606`*^9}, 
   3.717256528524716*^9, 
   3.7172567044857616`*^9},ExpressionUUID->"b84814aa-3cae-441c-8d68-\
b73b1bf20a62"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"n", " ", "=", " ", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.717262568926034*^9, 
  3.717262574846712*^9}},ExpressionUUID->"4c7c75f8-3b0e-4c69-a7ab-\
93b5f347f44a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\[Epsilon]power", "]"}], ";", 
  RowBox[{"\[Epsilon]power", "=", "1"}], ";", 
  RowBox[{"var", "=", 
   RowBox[{"variablesLeading", "[", "\[Epsilon]power", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.716710030623247*^9, 3.7167100771256337`*^9, {3.71680990221945*^9, 
   3.716809902540491*^9}, {3.7172563134571753`*^9, 3.717256314416747*^9}, {
   3.7172626106166086`*^9, 
   3.7172626107720003`*^9}},ExpressionUUID->"3972770b-1f9f-4719-841b-\
525ea8c78a17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhsLeading1", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhsLeading1", "[", "\[Epsilon]power", "]"}]}], "/.", 
     "fullSolutionLeading"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"\[Omega]", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhsLeading2", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhsLeading2", "[", "\[Epsilon]power", "]"}]}], "/.", 
     "fullSolutionLeading"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "\[Epsilon]"}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7172563252053766`*^9, 3.7172564186462083`*^9}, 
   3.717256691445696*^9},ExpressionUUID->"4e2adc47-d666-46d2-83e4-\
6d5fc7e3f411"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystemPrim1", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"eq1", ",", 
      RowBox[{"{", "\[Epsilon]", "}"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystemPrim2", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"eq2", ",", 
      RowBox[{"{", "\[Epsilon]", "}"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.717256450679883*^9, 3.7172564624362783`*^9}, {
  3.717261461360035*^9, 
  3.7172615064370975`*^9}},ExpressionUUID->"59b8b4b0-ba4e-4ebc-a06c-\
6eefbdbe2558"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystem1", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim1", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystem2", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim2", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equationSystem", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"equationSystem1", ",", "equationSystem2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7167100718591228`*^9, 
  3.7167100722362585`*^9}},ExpressionUUID->"b16fa413-7665-497f-8694-\
5e94c42dc1e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solLeading", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equationSystem", ",", "var"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717256497288025*^9, 
  3.7172564990065546`*^9}},ExpressionUUID->"ec9582b0-2893-44a6-8f49-\
9d6ac146f138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolutionLeading", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"fullSolutionLeading", ",", "solLeading"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7166076459938927`*^9, 3.7166076659636507`*^9}, {
  3.717256503604351*^9, 
  3.7172565146043215`*^9}},ExpressionUUID->"8f33b317-158c-4015-ab89-\
de0b6bbc21c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullSolutionLeading", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7139576154214373`*^9, 3.713957619757377*^9}, {
  3.714296690622835*^9, 3.714296701719714*^9}, {3.716709967875103*^9, 
  3.716709972474054*^9}, {3.716809919474162*^9, 3.716809924794073*^9}, {
  3.7172565270889683`*^9, 
  3.717256528007949*^9}},ExpressionUUID->"b16520fd-4045-413e-be13-\
20cbf5920abd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"coefFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
       SqrtBox["\[Pi]"]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "\[Tau]f"}], "-", "\[Tau]s"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Gamma", "[", "\[Tau]f", "]"}]}], "+", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[Tau]f"}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", "\[Tau]f", "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{"coefFermionLargeL", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]s"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Tau]f", "+", "\[Tau]s"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"coefDualFermionLargeL", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
       SqrtBox["\[Pi]"], " ", "\[Tau]f", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", "\[Tau]f", "]"}], "-", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[Tau]f"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]f", "+", "\[Tau]s"}], ")"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]f", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.716709972797504*^9, {3.7168099142169027`*^9, 3.7168099253410606`*^9}, 
   3.717256528524716*^9, 3.7172567044857616`*^9, 3.7172626324489937`*^9, 
   3.7173252248969636`*^9},ExpressionUUID->"79fcca2a-2016-4e8b-a498-\
2fcaedbf8f09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"coefFermionLargeL", "[", "n", "]"}], ",", 
     RowBox[{"coefDualFermionLargeL", "[", "n", "]"}]}], "}"}], " ", "are", 
   " ", "multiplied", " ", "by", " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], "l"}]], " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["1", "2"]}], ")"}]}], " ", ",", " ", 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["3", "2"]}], ")"}]}]}], "}"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.716811472988912*^9, 3.7168115791976247`*^9}, {
  3.717263238359389*^9, 3.7172632512724037`*^9}, {3.717264250918423*^9, 
  3.7172642586538*^9}},ExpressionUUID->"87716fbe-7de5-49ef-aa36-62cbb63740ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Can", " ", "be", " ", "compared", " ", "to", " ", "the", " ", "leading", 
    " ", "OPE", " ", "coefficients", " ", "in", "  ", "a", " ", "GFT"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gftleading", "[", "q_", "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "l"}], "-", 
          RowBox[{"2", " ", "q"}], "-", "\[Tau]s", "-", "\[Tau]f"}]], " ", 
        SuperscriptBox["l", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]], 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "+", "\[Tau]s"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q", "+", "\[Tau]f"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "q", "+", "\[Tau]s", "+", "\[Tau]f"}], 
         "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "q"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]s"}], "]"}], " ", 
        RowBox[{"Gamma", "[", "\[Tau]s", "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]f"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "q"}], "+", "\[Tau]s", "+", "\[Tau]f"}], 
         "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Behaves", " ", "as", " ", 
     SuperscriptBox["4", 
      RowBox[{"-", "l"}]], 
     SuperscriptBox["l", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gftDualleading", "[", "q_", "]"}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "l"}], "-", 
         RowBox[{"2", " ", "q"}], "-", "\[Tau]s", "-", "\[Tau]f"}]], " ", 
       SuperscriptBox["l", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]], 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q", "+", "\[Tau]s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"q", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "q", "+", "\[Tau]s", "+", "\[Tau]f"}], 
        "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "q"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]s", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "q"}], "+", "\[Tau]s", "+", "\[Tau]f"}], 
        "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Behaves", " ", "as", " ", 
     SuperscriptBox["4", 
      RowBox[{"-", "l"}]], 
     SuperscriptBox["l", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7136841834705634`*^9, 3.713684207566498*^9}, {
  3.7136844184955072`*^9, 3.713684432603472*^9}, {3.7136844646447344`*^9, 
  3.7136845075888*^9}, {3.7136845452411175`*^9, 3.7136847457229376`*^9}, {
  3.7173251190503044`*^9, 3.7173251790258503`*^9}, {3.717325355162874*^9, 
  3.717325357438034*^9}, {3.717492568820249*^9, 
  3.717492617957769*^9}},ExpressionUUID->"8702016d-9a98-440b-9de3-\
591f55c0b610"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "2"}], "l"}]], 
    RowBox[{"l", "^", 
     RowBox[{"(", 
      RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
       FractionBox["1", "2"]}], ")"}]}], 
    RowBox[{"coefFermionLargeL", "[", "0", "]"}]}], "-", 
   RowBox[{"gftleading", "[", "0", "]"}]}], "/.", 
  "fullSolutionLeading"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]], 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["1", "2"]}], ")"}]}], 
     RowBox[{"coefFermionLargeL", "[", "1", "]"}]}], "-", 
    RowBox[{"gftleading", "[", "1", "]"}]}], "/.", "fullSolutionLeading"}], "//",
   "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7173252360914736`*^9, 
  3.7173252914171133`*^9}},ExpressionUUID->"bbd4a9f3-debe-4049-b1e5-\
fd0eb3c79178"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7173252526535683`*^9, 
  3.7173252917663555`*^9}},ExpressionUUID->"a8a93dd8-6232-472f-afee-\
2adb29fcdafc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7173252526535683`*^9, 
  3.717325292491337*^9}},ExpressionUUID->"f5848fcc-fad6-46ee-a6da-\
1d0c73b0f02f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]], 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["3", "2"]}], ")"}]}], 
     RowBox[{"coefDualFermionLargeL", "[", "0", "]"}]}], "-", 
    RowBox[{"gftDualleading", "[", "0", "]"}]}], "/.", 
   "fullSolutionLeading"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]], 
     RowBox[{"l", "^", 
      RowBox[{"(", 
       RowBox[{"\[Tau]s", "+", "\[Tau]f", "-", 
        FractionBox["3", "2"]}], ")"}]}], 
     RowBox[{"coefDualFermionLargeL", "[", "1", "]"}]}], "-", 
    RowBox[{"gftDualleading", "[", "1", "]"}]}], "/.", 
   "fullSolutionLeading"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7173252360914736`*^9, 3.7173253287869883`*^9}, 
   3.7173253657965984`*^9},ExpressionUUID->"df50013d-68d9-4e74-98ec-\
98e93dd3c55f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7173253168099194`*^9, 
  3.717325366424182*^9}},ExpressionUUID->"ae199283-6391-4125-92a2-\
c161334458d9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7173253168099194`*^9, 
  3.717325366625317*^9}},ExpressionUUID->"c1d76b8f-afeb-471d-8cd4-\
46b812e12ab9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", " ", 
                    StyleBox["Solving",
                    FontWeight->"Plain"]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox[
     RowBox[{"general", " ", "'"}],
     FontWeight->"Plain"], 
    StyleBox[
     RowBox[{"n", "'"}],
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["in",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["Sub",
     FontWeight->"Plain"]}], 
   StyleBox["-",
    FontWeight->"Plain"], 
   RowBox[{
    StyleBox["Leading",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   StyleBox["terms",
                    FontWeight->"Plain"], " ", "--"}], "--"}], "--"}], "--"}],
                "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
        "--"}], "--"}], "--"}], "--"}]}], "-"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7172558761244364`*^9, 3.7172559021295214`*^9}, {
  3.7173201972231474`*^9, 3.717320199034959*^9}},
 FontSize->14,
 Background->GrayLevel[
  0.85],ExpressionUUID->"e781afe1-c1d2-4819-ac99-3c23a96dab28"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lhsSubLeading1", "[", "\[Epsilon]power_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Omega]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "tmin", "-", "\[Tau]f", "-", "\[Tau]s"}], 
           ")"}]}]], "uChSubLeading1"}], "/.", 
       RowBox[{"Nval", "\[Rule]", "\[Epsilon]power"}]}], "//", 
      "plugkFunctionExpansions"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165419516403465`*^9, 3.716542100890894*^9}, {
   3.716542320035959*^9, 3.716542325422532*^9}, 3.716708967000199*^9, 
   3.716709026429826*^9, {3.7172555139505577`*^9, 3.7172555151551332`*^9}, {
   3.717255545434041*^9, 3.717255545884034*^9}, {3.717263320298884*^9, 
   3.717263329424367*^9}, {3.7172633779228134`*^9, 
   3.7172634580936613`*^9}},ExpressionUUID->"8071e02d-d1ec-45d8-b7f5-\
b88c6b02e555"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lhsSubLeading2", "[", "\[Epsilon]power_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Omega]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "tmin", "-", "\[Tau]f", "-", "\[Tau]s"}],
            ")"}]}]], " ", "uChSubLeading2"}], "/.", 
       RowBox[{"Nval", "\[Rule]", "\[Epsilon]power"}]}], "//", 
      "plugkFunctionExpansions"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", 
       RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7172635831146917`*^9, 
  3.717263595882045*^9}},ExpressionUUID->"dac1bbaa-8c8a-4e0b-a804-\
bae9ccff091b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhsSubLeading1", "[", "\[Epsilon]power_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Omega]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "tmin", "-", "\[Tau]f", "-", "\[Tau]s"}], 
              ")"}]}]], "tchSubLeading1"}], "/.", 
          RowBox[{"nd", "\[Rule]", "n"}]}], ")"}], "/.", 
        RowBox[{"nval", "\[Rule]", 
         RowBox[{"\[Epsilon]power", "-", "n"}]}]}], "//", 
       "plugkFunctionExpansions"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "\[Epsilon]power"}], "}"}]}], "]"}], "//", 
    "PowerExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7165718677923737`*^9, 3.7165718791221876`*^9}, {
   3.716572870487977*^9, 3.7165728924274545`*^9}, {3.716573069494904*^9, 
   3.716573073800787*^9}, {3.716614469012344*^9, 3.7166144897881436`*^9}, {
   3.7166313773897038`*^9, 3.716631385035424*^9}, {3.7172559929672375`*^9, 
   3.717255994029769*^9}, {3.717256028038599*^9, 3.7172560334324784`*^9}, 
   3.7172562357202044`*^9, {3.717263326290948*^9, 3.71726333286485*^9}, {
   3.7172636444646435`*^9, 3.717263660429572*^9}, {3.717263714639772*^9, 
   3.717263718339448*^9}, {3.717263771634243*^9, 3.71726379449866*^9}, {
   3.717263848183015*^9, 
   3.71726385353872*^9}},ExpressionUUID->"bde93b2f-25fb-464e-9a0b-\
c455f3bdd4b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhsSubLeading2", "[", "\[Epsilon]power_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Omega]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "tmin", "-", "\[Tau]f", "-", 
               "\[Tau]s"}], ")"}]}]], "tchSubLeading2"}], "/.", 
          RowBox[{"nd", "\[Rule]", "n"}]}], ")"}], "/.", 
        RowBox[{"nval", "\[Rule]", 
         RowBox[{"\[Epsilon]power", "-", "n"}]}]}], "//", 
       "plugkFunctionExpansions"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "\[Epsilon]power"}], "}"}]}], "]"}], "//", 
    "PowerExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.716542285531988*^9, 3.7165423138771276`*^9}, {
   3.716542602069169*^9, 3.716542617872391*^9}, {3.7165426755118628`*^9, 
   3.7165426770685596`*^9}, {3.716571427449728*^9, 3.7165714569997263`*^9}, {
   3.7165715006936855`*^9, 3.7165715148844314`*^9}, 3.7165715551423855`*^9, {
   3.716571640700923*^9, 3.7165716429273963`*^9}, {3.7165716755903573`*^9, 
   3.7165716915673213`*^9}, {3.7165717247113523`*^9, 3.716571732084015*^9}, {
   3.716572755983799*^9, 3.7165728512608757`*^9}, {3.7166313389221077`*^9, 
   3.7166313679790783`*^9}, {3.717256057452019*^9, 3.7172560667343154`*^9}, {
   3.717256100536065*^9, 3.717256101604152*^9}, {3.7172561442832875`*^9, 
   3.717256219873508*^9}, {3.7172633276212425`*^9, 3.7172633351153545`*^9}, {
   3.7172636501512814`*^9, 3.717263667701753*^9}, {3.717263811994341*^9, 
   3.717263815275479*^9}, 3.7172638574409294`*^9, {3.717320219127084*^9, 
   3.7173202209218245`*^9}},ExpressionUUID->"d1855e6b-6109-4323-8a0f-\
e11ef7897041"],

Cell["\<\
We equate terms with equal powers of \[Omega], \[Epsilon] and \
Log[\[Epsilon]].  Actually because we multiplied by \
\[OpenCurlyQuote]\[Omega]^#\[CloseCurlyQuote] above, we set  \
\[OpenCurlyQuote]\[Omega] -> 0\[CloseCurlyQuote] in the following and compare \
the \[Omega]^0 terms.\
\>", "Text",
 CellChangeTimes->{{3.7137722241642256`*^9, 3.713772236307398*^9}, {
   3.7139580242599907`*^9, 3.7139580592255106`*^9}, {3.7142018739218264`*^9, 
   3.714201886866218*^9}, 3.714211013114317*^9, {3.7142120783080215`*^9, 
   3.714212080111684*^9}, {3.714296599973394*^9, 3.7142966233418736`*^9}, {
   3.714299642407939*^9, 3.7142996752050095`*^9}, {3.7142997179506645`*^9, 
   3.7142997197284756`*^9}, {3.7143006342206864`*^9, 3.71430069707839*^9}, {
   3.7143007578995633`*^9, 3.714300764569152*^9}, {3.7144683875328426`*^9, 
   3.714468411267769*^9}, {3.7165320545816708`*^9, 3.7165320677388825`*^9}, {
   3.7165415618217754`*^9, 3.7165415734297996`*^9}, {3.71670861017712*^9, 
   3.716708764739914*^9}, {3.716708999057784*^9, 3.7167090241086674`*^9}, {
   3.716709075800886*^9, 3.716709244370023*^9}, {3.7172562474251175`*^9, 
   3.7172562591581287`*^9}, 3.7172564438629713`*^9, {3.7173244668311605`*^9, 
   3.717324510792612*^9}, {3.7173245424582105`*^9, 3.717324679920046*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"7e40b619-b53a-45bf-9d89-435ce803862d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"variablesSubLeading", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "n", "]"}], ",", 
      RowBox[{"\[Gamma]d", "[", "n", "]"}], ",", 
      RowBox[{"\[Delta]coefFermionLargeL", "[", "n", "]"}], ",", 
      RowBox[{"\[Delta]coefDualFermionLargeL", "[", "n", "]"}]}], "}"}], "//",
     "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7165733129669185`*^9, 3.7165733238533173`*^9}, {
  3.716573503643567*^9, 3.7165735044060926`*^9}, {3.7166076711767635`*^9, 
  3.7166076860728188`*^9}, {3.7172562752358193`*^9, 3.7172562923467455`*^9}, {
  3.7172565545505495`*^9, 3.7172565761194024`*^9}, {3.7172639315810356`*^9, 
  3.71726395265044*^9}},ExpressionUUID->"6f237481-1028-4540-946d-\
b0c894ff1ee0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolutionSubLeading", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7166077377648735`*^9, 3.7166077409109707`*^9}, {
  3.7172563013324733`*^9, 3.717256302391202*^9}, {3.717263957037927*^9, 
  3.7172639578814087`*^9}},ExpressionUUID->"f3afc5e8-0d84-4a47-ad50-\
26db440ef412"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"n", " ", "=", " ", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7172625850882406`*^9, 
  3.717262595644062*^9}},ExpressionUUID->"f6c12b68-be73-4b3d-a97e-\
2d812bb9a478"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "\[Epsilon]power", "]"}], ";", 
  RowBox[{"\[Epsilon]power", "=", "0"}], ";", 
  RowBox[{"var", "=", 
   RowBox[{"variablesSubLeading", "[", "\[Epsilon]power", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.716710030623247*^9, 3.7167100771256337`*^9, {3.71680990221945*^9, 
   3.716809902540491*^9}, {3.7172563134571753`*^9, 3.717256314416747*^9}, {
   3.717263964963989*^9, 
   3.7172639659154186`*^9}},ExpressionUUID->"6a8f840b-7855-4032-87f4-\
d2821716ef40"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhsSubLeading1", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhsSubLeading1", "[", "\[Epsilon]power", "]"}]}], "/.", 
     "fullSolutionSubLeading"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"\[Omega]", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]", ",", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "]"}], "&"}]}], "]"}],
         "&"}]}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rhsSubLeading2", "[", "\[Epsilon]power", "]"}], "-", 
      RowBox[{"lhsSubLeading2", "[", "\[Epsilon]power", "]"}]}], "/.", 
     "fullSolutionSubLeading"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"\[Omega]", "^", "_"}], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", "\[Epsilon]", ",", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "]"}], "&"}]}], "]"}],
         "&"}]}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7172563252053766`*^9, 3.7172564186462083`*^9}, 
   3.717256691445696*^9, {3.7172639758964305`*^9, 
   3.7172640255937304`*^9}},ExpressionUUID->"3c73d1df-87ed-4118-990c-\
a3f60025b9c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystemPrim1", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"eq1", "/.", 
       RowBox[{"\[Omega]", "\[Rule]", "0"}]}], ",", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystemPrim2", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"eq2", "/.", 
       RowBox[{"\[Omega]", "\[Rule]", "0"}]}], ",", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.717256450679883*^9, 3.7172564624362783`*^9}, {
  3.717261461360035*^9, 3.7172615064370975`*^9}, {3.7172640342647*^9, 
  3.7172640463798532`*^9}, {3.717324695010063*^9, 
  3.7173246960556545`*^9}},ExpressionUUID->"d4eaf84a-8257-43d8-bda6-\
6a73b8cbba36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equationSystem1", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim1", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"equationSystem2", "=", 
   RowBox[{
    RowBox[{"equationSystemPrim2", "\[Equal]", "0"}], "//", "Thread"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"equationSystem", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"equationSystem1", ",", "equationSystem2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7167100718591228`*^9, 
  3.7167100722362585`*^9}},ExpressionUUID->"468cbbc4-12fc-4d92-adf0-\
4ad5136b692e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solSubLeading", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equationSystem", ",", "var"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717256497288025*^9, 3.7172564990065546`*^9}, {
  3.717264055085579*^9, 
  3.717264055902231*^9}},ExpressionUUID->"218f6238-02a7-4b99-8d94-\
7768883972b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullSolutionSubLeading", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"fullSolutionSubLeading", ",", "solSubLeading"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7166076459938927`*^9, 3.7166076659636507`*^9}, {
  3.717256503604351*^9, 3.7172565146043215`*^9}, {3.717264066064599*^9, 
  3.7172640711319294`*^9}},ExpressionUUID->"ba83eb00-40e8-4106-94cb-\
37f35f6bb8fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullSolutionSubLeading", "=", 
  RowBox[{"fullSolutionSubLeading", "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7139576154214373`*^9, 3.713957619757377*^9}, {
   3.714296690622835*^9, 3.714296701719714*^9}, {3.716709967875103*^9, 
   3.716709972474054*^9}, {3.716809919474162*^9, 3.716809924794073*^9}, {
   3.7172565270889683`*^9, 3.717256528007949*^9}, 3.7172640741864476`*^9, {
   3.7172641465714846`*^9, 
   3.7172641593374667`*^9}},ExpressionUUID->"2eb8e4b3-83ab-4ca4-a8d7-\
a9ef90eaa52b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"coefBoson1", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}]}], 
     RowBox[{
      RowBox[{"coefFermionLargeL", "[", "0", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"lmin", "+", 
         FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Gamma]d", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "\[Tau]f"}], "-", "\[Tau]s"}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson1", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson2", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}]}], 
     RowBox[{
      RowBox[{"coefDualFermionLargeL", "[", "0", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"lmin", "+", 
         FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]coefFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"coefBoson1", "[", 
       RowBox[{"tmin", ",", "lmin"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{"Log", "[", "2", "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"lmin", "+", 
           FractionBox["tmin", "2"]}]}], "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"lmin", "+", 
         FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]coefDualFermionLargeL", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "\[Tau]f"}], "-", "\[Tau]s"}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "lmin", " ", "\[Pi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson1", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tmin", "-", 
           RowBox[{"2", " ", "\[Tau]f"}]}], ")"}], " ", 
         RowBox[{"coefBoson2", "[", 
          RowBox[{"tmin", ",", "lmin"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", " ", "lmin"}], "+", "tmin"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{"Log", "[", "2", "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"lmin", "+", 
           FractionBox["tmin", "2"]}]}], "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"lmin", "+", 
         FractionBox["tmin", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["tmin", "2"], "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["tmin", "2"]}], "+", "\[Tau]s"}], "]"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.716709972797504*^9, {3.7168099142169027`*^9, 3.7168099253410606`*^9}, 
   3.717256528524716*^9, 3.7172567044857616`*^9, {3.717264135532926*^9, 
   3.7172641636534853`*^9}, 
   3.7173238983985515`*^9},ExpressionUUID->"f789e5d3-4a08-42b7-8bb4-\
4d29c35dfe02"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Auxiliary 1: GFT", "Subchapter",
 CellChangeTimes->{{3.7174931349076777`*^9, 3.717493135241722*^9}, {
  3.7174932773252296`*^9, 
  3.717493301360167*^9}},ExpressionUUID->"23d4fcfb-4c7f-483a-bac5-\
3cd5fff5f400"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"we", " ", "study", " ", "4", "a"}], " ", "-", 
   RowBox[{"point", " ", "correlation", " ", "function", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.695034818911779*^9, 3.69503484194672*^9}, {
  3.709517251396599*^9, 3.709517251620503*^9}, {3.709939132574898*^9, 
  3.7099391398166018`*^9}},ExpressionUUID->"2f62f2d7-4b67-41a6-8f00-\
9b0692277a6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replaceDimensions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[Tau]f", "+", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "\[Rule]", "\[Tau]s"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[Tau]f", "+", 
       FractionBox["1", "2"]}]}]}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "scaling", " ", "dimensions", " ", "of", " ", "external", " ", 
    "operators"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.6950350363068132`*^9, 3.695035048535303*^9}, {
   3.708346248741403*^9, 3.70834627630089*^9}, {3.708347373279471*^9, 
   3.708347401239567*^9}, {3.709282005640437*^9, 3.7092820093475*^9}, {
   3.709520713089755*^9, 3.7095207141319733`*^9}, {3.709939134606221*^9, 
   3.709939142027113*^9}, {3.717752278855723*^9, 3.717752301392694*^9}, 
   3.717753032918995*^9, {3.7207759898727694`*^9, 
   3.7207759905721893`*^9}},ExpressionUUID->"218c8880-1fe5-4d5b-9998-\
cda0ac5cf3b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KinF4", "=", 
  RowBox[{
   RowBox[{"n4KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]s", ",", 
       RowBox[{"\[Tau]f", "+", 
        FractionBox["1", "2"]}], ",", "\[Tau]s", ",", 
       RowBox[{"\[Tau]f", "+", 
        FractionBox["1", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.695034667926931*^9, 3.695034714131151*^9}, {
  3.695034788263336*^9, 3.695034813602737*^9}, {3.695034972901017*^9, 
  3.6950350155027103`*^9}, {3.695035046692382*^9, 3.695035052951886*^9}, {
  3.708346286177006*^9, 3.7083462944134283`*^9}, {3.709282012836596*^9, 
  3.709282016931382*^9}, {3.717752306392227*^9, 
  3.717752319388698*^9}},ExpressionUUID->"19fda070-0f26-4b49-8a72-\
1868bd84525f"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.695034800072139*^9, 3.695034814240423*^9}, 
   3.695035017303899*^9, 3.6950350538426847`*^9, 3.6950392252701893`*^9, 
   3.695103842592025*^9, 3.695104635235841*^9, 3.695108131813307*^9, 
   3.69510922211452*^9, 3.695125001999466*^9, 3.708346227783078*^9, {
   3.7083462817115*^9, 3.708346294890163*^9}, 3.708347696544075*^9, 
   3.7083479482092457`*^9, 3.708411838384968*^9, 3.708414725650754*^9, 
   3.708418116115528*^9, 3.708420211784211*^9, 3.7084222308531733`*^9, 
   3.708429016178666*^9, 3.708433775323398*^9, 3.708498732400526*^9, 
   3.708507000420442*^9, 3.708675830094646*^9, 3.709277986524933*^9, 
   3.709278056476259*^9, 3.709278472558913*^9, 3.7092819127918243`*^9, 
   3.709282026948175*^9, 3.709283283939124*^9, 3.709473860002843*^9, 
   3.709474114304069*^9, 3.709476218406406*^9, 3.7095175807820663`*^9, 
   3.7095207159488783`*^9, 3.709716840440423*^9, 3.709720001885551*^9, 
   3.709720232770239*^9, 3.7097245947732153`*^9, 3.709882702513472*^9, 
   3.7098861583406677`*^9, 3.709886516791349*^9, 3.70993912120638*^9, 
   3.709942098586753*^9, 3.709992187954108*^9, 3.710072425998304*^9, 
   3.7101520527968082`*^9, 3.710154473266747*^9, 3.710157185450238*^9, 
   3.7101579247174463`*^9, 3.7101648272423487`*^9, 3.71016631630587*^9, 
   3.710208312617758*^9, 3.7102329876433887`*^9, 3.71023302377287*^9, 
   3.710300028632277*^9, 3.7103398701058598`*^9, 3.710341740551752*^9, 
   3.710343004836678*^9, 3.713072342855551*^9, 3.7131188022549815`*^9, 
   3.7131189018664722`*^9, 3.71315240821957*^9, 3.7131655263941936`*^9, 
   3.713342458183814*^9, 3.717494918787706*^9, 3.717495254710658*^9, 
   3.717495334317699*^9, 3.717752330078702*^9, 
   3.717753024169407*^9},ExpressionUUID->"3c6af599-76e6-4bb5-a353-\
db1749fab145"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"splitting", " ", "in", " ", "conformal", " ", "blocks"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"structuresEF", "=", 
   RowBox[{"n4ListStructuresEF", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708347839138761*^9, 3.708347841729435*^9}, {
  3.709939129442527*^9, 
  3.709939130218142*^9}},ExpressionUUID->"bb5142c7-e624-4e3f-ac76-\
ad292e4333a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]], ",", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.70834784245287*^9, 3.7083480835388803`*^9, 3.7084118413561296`*^9, 
   3.708414756292*^9, 3.708418138145854*^9, 3.708420214604472*^9, 
   3.708422234083926*^9, 3.708429016745769*^9, 3.7084337759078903`*^9, 
   3.708498733267214*^9, 3.708507000585854*^9, 3.708675830814662*^9, {
   3.7092779867082863`*^9, 3.709278010873548*^9}, 3.709278057353971*^9, 
   3.7092784726990347`*^9, 3.7092819129486437`*^9, 3.709282027192676*^9, 
   3.7092832841980247`*^9, 3.709474143174285*^9, 3.709476218995792*^9, 
   3.709517581983657*^9, 3.709520717445484*^9, 3.709716842268774*^9, 
   3.709720003135302*^9, 3.709720234357781*^9, 3.7097246006577663`*^9, 
   3.709882702580881*^9, 3.709886158593617*^9, 3.709886517637908*^9, 
   3.70993912411939*^9, 3.709942099504423*^9, 3.7099921894802017`*^9, 
   3.710072427085215*^9, 3.710152053772683*^9, 3.710154474234517*^9, 
   3.710157186098757*^9, 3.7101579250389767`*^9, 3.7101648280095367`*^9, 
   3.710166317205567*^9, 3.710208313587569*^9, 3.710232988772992*^9, 
   3.7102330250083437`*^9, 3.710300029524108*^9, 3.710339871255611*^9, 
   3.7103417413887577`*^9, 3.710343005717568*^9, 3.713072343732918*^9, 
   3.713118804689581*^9, 3.7131189018820972`*^9, 3.7131524082351933`*^9, 
   3.713165526409819*^9, 3.713342459002705*^9, 3.717494919684869*^9, 
   3.717495255902575*^9, 3.717495335084866*^9, 3.717752331970079*^9, 
   3.717753028168483*^9},ExpressionUUID->"17dc7707-9f65-4333-b6bd-\
3dcf00478022"]
}, Open  ]],

Cell[CellGroupData[{

Cell["OPE decomposition: s-channel", "Subsection",
 CellChangeTimes->{{3.709474344315584*^9, 3.7094743503635817`*^9}, {
  3.709992163490501*^9, 3.709992163634632*^9}, {3.717494905446245*^9, 
  3.717494909981462*^9}},ExpressionUUID->"fa39f569-156f-41ec-b491-\
18de6d8fdf90"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Contribution", " ", "of", " ", "fermionic", " ", 
   RowBox[{"operators", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7099925486660852`*^9, 3.709992562299921*^9}, {
  3.717495019215345*^9, 3.717495029095779*^9}, {3.7174950796396523`*^9, 
  3.7174950927343597`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sCPW", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"seedCPW", "[", "1", "]"}], "/.", "replaceDimensions"}], "/.", 
      
      RowBox[{"\[CapitalDelta]", "\[Rule]", 
       RowBox[{"\[Tau]", "+", "l", "+", 
        FractionBox["1", "2"]}]}]}], "//", "normalizeInvariants"}], "//", 
    "changeVariables"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.708347469919619*^9, 3.708347498453299*^9}, {
  3.709473871192691*^9, 3.709473895161524*^9}, {3.709473931900826*^9, 
  3.709473963349916*^9}, {3.709474053632082*^9, 3.709474067260808*^9}, {
  3.709474123348871*^9, 3.70947412594759*^9}, {3.709992169124489*^9, 
  3.709992182400558*^9}, {3.709992357517538*^9, 3.7099924162570353`*^9}, {
  3.709992475534149*^9, 3.709992500088192*^9}, {3.7177524648339233`*^9, 
  3.7177524712120523`*^9}}],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[Tau]f", "-", "\[Tau]s"}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SubsuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"4", ",", "2"}], "}"}]], " ", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "l", "+", "\[Tau]"}], ",", "l"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]s", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[Tau]f"}], ",", "\[Tau]s", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[Tau]f"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "[", 
      RowBox[{"z", ",", 
       OverscriptBox["z", "\[HorizontalLine]"]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"4", ",", "2"}], "}"}]], " ", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "l", "+", "\[Tau]"}], ",", "l"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]s", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[Tau]f"}], ",", "\[Tau]s", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[Tau]f"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "[", 
      RowBox[{"z", ",", 
       OverscriptBox["z", "\[HorizontalLine]"]}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.708347495545663*^9, 3.7083474994261436`*^9}, 
   3.708411836319524*^9, 3.708414723149352*^9, 3.708418114278101*^9, 
   3.70842020798659*^9, 3.7084222253385983`*^9, 3.70842901591328*^9, 
   3.708433774913423*^9, 3.708498731635601*^9, 3.70850700037403*^9, 
   3.708675829457255*^9, 3.709277986200705*^9, 3.709278055727229*^9, 
   3.709278472509259*^9, 3.709281912722521*^9, 3.709282026660802*^9, 
   3.709283283740995*^9, {3.7094738723207693`*^9, 3.7094738957453003`*^9}, {
   3.709473945010605*^9, 3.709473966539649*^9}, 3.70947401833774*^9, {
   3.709474061447611*^9, 3.709474068121188*^9}, 3.709474129835464*^9, 
   3.709716850443948*^9, 3.709720037099593*^9, 3.709720238942679*^9, 
   3.7097246036361027`*^9, 3.709882709506205*^9, 3.709886163313949*^9, 
   3.709886521169962*^9, 3.709939480856213*^9, {3.709942106978842*^9, 
   3.709942127070571*^9}, {3.709992358875413*^9, 3.7099924167302637`*^9}, {
   3.709992479340335*^9, 3.709992500605833*^9}, 3.71007244586202*^9, 
   3.7101520610692997`*^9, 3.7101544889962053`*^9, 3.7101572015847197`*^9, 
   3.710157931905395*^9, 3.710164833831559*^9, 3.710166321764135*^9, 
   3.7102083800886717`*^9, 3.710233067050359*^9, 3.7103006289741077`*^9, 
   3.7103398777909*^9, 3.710341746156683*^9, 3.7103430107049637`*^9, 
   3.713072350655745*^9, 3.7131524374154625`*^9, 3.713165532230446*^9, 
   3.713342463967586*^9, 3.7174950989437437`*^9, 3.7174952584624233`*^9, 
   3.717495337645938*^9, 3.7177523382155943`*^9, 3.717752483488018*^9, 
   3.717753037708365*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sChannelBlocks", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     FractionBox["sCPW", "KinF4"], ",", "structuresEF"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.70947418334214*^9, 3.7094741923751793`*^9}, {
  3.709717705264481*^9, 3.709717707711255*^9}, {3.709992442643589*^9, 
  3.70999244900668*^9}, {3.709992511805067*^9, 3.709992543057065*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "l", "+", "\[Tau]"}], ",", "l"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]s", ",", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[Tau]f"}], ",", "\[Tau]s", ",", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[Tau]f"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "[", 
     RowBox[{"z", ",", 
      OverscriptBox["z", "\[HorizontalLine]"]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "l", "+", "\[Tau]"}], ",", "l"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]s", ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Tau]f"}], ",", "\[Tau]s", ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Tau]f"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "[", 
    RowBox[{"z", ",", 
     OverscriptBox["z", "\[HorizontalLine]"]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.709474184033285*^9, 3.709474195471081*^9}, 
   3.709716850617633*^9, 3.709717711559091*^9, 3.709719549221821*^9, 
   3.709720038009863*^9, 3.709720239107781*^9, 3.7097246037284603`*^9, 
   3.709882709638496*^9, 3.709886163412011*^9, 3.709886521358035*^9, 
   3.709939480984421*^9, 3.709942134224846*^9, {3.709992513298938*^9, 
   3.709992543456253*^9}, 3.710072446070589*^9, 3.710152061188837*^9, 
   3.710154489023107*^9, 3.710157201620606*^9, 3.7101579320085583`*^9, 
   3.710164833874909*^9, 3.710166321796664*^9, 3.7102083802084093`*^9, 
   3.710233067073522*^9, 3.710300629001932*^9, 3.710339877892395*^9, 
   3.710341746187808*^9, 3.710343010731419*^9, 3.713072350713101*^9, 
   3.7131524374467435`*^9, 3.713165532246071*^9, 3.713342464104806*^9, 
   3.7174950993735847`*^9, 3.717495259038612*^9, 3.717495338175712*^9, 
   3.717752341499679*^9, 3.7177524855267344`*^9, 3.717753037756859*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Wick contraction", "Subsection",
 CellChangeTimes->{{3.7097180201336184`*^9, 3.709718029578929*^9}, {
  3.717495060866987*^9, 3.7174950626323547`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "the", " ", "final", " ", "equation", " ", "for", " ", "the", " ", "OPE", 
   " ", "coefficients", " ", "can", " ", "be", " ", "multiplied", " ", "by", 
   " ", "an", " ", "overall", " ", 
   RowBox[{"factor", ".", " ", "We"}], " ", "remove", " ", "this", " ", 
   "factor", " ", "from", " ", "every", " ", "term", " ", "entering", " ", 
   "that", " ", "equation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.709520808016842*^9, 3.70952087108774*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"factor", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z", " ", "zb"}], ")"}], 
    FractionBox[
     RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "1"}], "2"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.709520875800662*^9, 3.709520896137783*^9}, 
   3.709520971562714*^9, {3.709719564807499*^9, 3.7097196096432753`*^9}, {
   3.717752354798066*^9, 3.717752360102157*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"its", " ", "4"}], "-", 
    RowBox[{
    "point", " ", "functions", " ", "is", " ", "given", " ", "by", " ", 
     "performin", " ", "Wick", " ", "contractions", " ", "leading", " ", 
     "to"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"correlatorGFFT", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n2CorrelationFunction", "[", 
         RowBox[{"\[Tau]s", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n2CorrelationFunction", "[", 
          RowBox[{
           RowBox[{"\[Tau]f", "+", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "we", " ", "split", " ", "into", " ", "independent", " ", "tensor", " ", 
      "structures"}], ",", " ", 
     RowBox[{
     "remove", " ", "the", " ", "kinematice", " ", "factir", " ", "and", " ", 
      "remove", " ", "the", " ", "\"\<factor\>\"", " ", "for", " ", 
      "convenience"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"correlatorGFFT", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "KinF4"], 
         RowBox[{"Coefficient", "[", 
          RowBox[{"correlatorGFFT", ",", "structuresEF"}], "]"}]}], "//", 
        "Simplify"}], "//", "formCrossRatios"}], "//", "changeVariables"}], "//",
      "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.709517090695125*^9, 3.70951709083659*^9}, {
   3.709517200808968*^9, 3.709517204328869*^9}, {3.7095172707725477`*^9, 
   3.709517534186111*^9}, {3.7095183740981197`*^9, 3.70951839243559*^9}, {
   3.709518501343713*^9, 3.709518518500225*^9}, {3.709518628272957*^9, 
   3.709518635196978*^9}, {3.709520789656962*^9, 3.709520795538306*^9}, {
   3.70971717308389*^9, 3.7097172228196898`*^9}, 3.710342171710462*^9, {
   3.717752364494*^9, 3.7177523722813272`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", " ", 
       OverscriptBox["z", "\[HorizontalLine]"]}], ")"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]f", "+", "\[Tau]s"}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.709717223679633*^9, {3.7097195728911953`*^9, 3.709719580712269*^9}, 
   3.7097196109864893`*^9, 3.709720251137663*^9, 3.709724611996689*^9, 
   3.709882769905994*^9, 3.7098862104170027`*^9, 3.7098865236390867`*^9, {
   3.7103421650029173`*^9, 3.710342193059273*^9}, 3.713072442575399*^9, 
   3.7131188245888057`*^9, 3.7131524529978485`*^9, 3.7131656274789987`*^9, 
   3.7174951055944433`*^9, 3.717495263181347*^9, 3.71749534182893*^9, 
   3.7177523732485733`*^9, 3.7177530459913893`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"correlatorGFFT", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "factor"], "correlatorGFFT"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.710342177298547*^9, 3.7103421836507397`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.710342180260632*^9, 3.710342193791991*^9}, 
   3.713072442605682*^9, 3.713118824604432*^9, 3.7131524529978485`*^9, 
   3.713165627494627*^9, 3.717495106474329*^9, 3.717495264061171*^9, 
   3.7174953425996447`*^9, 3.7177523761693583`*^9, 3.717753046032469*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equations for the OPE Coefficients", "Subsection",
 CellChangeTimes->{{3.709518098913848*^9, 3.709518141249963*^9}, {
  3.70971702285006*^9, 3.709717050141169*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"using", " ", "the", " ", "s"}], "-", 
    RowBox[{
    "channel", " ", "expansion", " ", "we", " ", "can", " ", "write"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"operator", " ", "Xb"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"seedEq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["sChannelBlocks", "factor"], "//", "PowerExpand"}], 
           ")"}], "/.", 
          RowBox[{"\[Tau]", "\[Rule]", 
           RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", 
            RowBox[{"2", "n"}]}]}]}], "//", 
         RowBox[{"plugSeedBlocks", "[", "1", "]"}]}], "//", 
        "plugKFunctions"}], "//", "Factor"}], "//", 
      RowBox[{"plugCoefficients", "[", "1", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"operator", " ", "Y"}], "*)"}], 
   RowBox[{
    RowBox[{"dualSeedEq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["sChannelBlocks", "factor"], "//", "PowerExpand"}], 
           ")"}], "/.", 
          RowBox[{"\[Tau]", "\[Rule]", 
           RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", 
            RowBox[{"2", "n"}], "+", "1"}]}]}], "//", 
         RowBox[{"plugDualSeedBlocks", "[", "1", "]"}]}], "//", 
        "plugKFunctions"}], "//", "Factor"}], "//", 
      RowBox[{"plugCoefficients", "[", "1", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.709517812692072*^9, 3.709517871129652*^9}, {
  3.709517998241581*^9, 3.709518004416922*^9}, {3.7095180365672207`*^9, 
  3.709518066411064*^9}, {3.709518550152142*^9, 3.709518554333403*^9}, {
  3.709717348338606*^9, 3.709717405210045*^9}, {3.713072450097452*^9, 
  3.7130724545516157`*^9}, {3.717752408010401*^9, 3.7177524409175673`*^9}, {
  3.7177524891055937`*^9, 3.7177525035024643`*^9}, {3.7177527220538063`*^9, 
  3.717752723172062*^9}, {3.71775275956054*^9, 3.717752778012609*^9}, {
  3.71775301046665*^9, 3.71775301322458*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"equation", "[", 
    RowBox[{"L_", ",", "N_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"l", ",", "n"}], "]"}], "seedEq"}], "+", 
        RowBox[{
         RowBox[{"Pds", "[", 
          RowBox[{"l", ",", "n"}], "]"}], "dualSeedEq"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "N"}], "}"}]}], "]"}], "-", 
    "correlatorGFFT"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"variables", "[", 
   RowBox[{"L_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ps", "[", 
        RowBox[{"l", ",", "n"}], "]"}], ",", 
       RowBox[{"Pds", "[", 
        RowBox[{"l", ",", "n"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "N"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.709518181936777*^9, 3.7095182264553432`*^9}, {
  3.709518585229355*^9, 3.709518596640679*^9}, {3.7095187337389402`*^9, 
  3.709518736891437*^9}, {3.709519824506641*^9, 3.709519874582741*^9}, {
  3.709717502112073*^9, 3.709717507178053*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "we", " ", "choose", " ", "to", " ", "work", " ", "to", " ", "a", " ", 
    "finite", " ", "value", " ", "of", " ", "L", " ", "and", " ", "N"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"valL", "=", "10"}], ";", 
   RowBox[{"valN", "=", 
    RowBox[{"valL", "-", "6"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.709717436609592*^9, 3.7097174770503387`*^9}, {
  3.709717654024933*^9, 3.709717655284163*^9}, {3.7097179416153708`*^9, 
  3.709717948926399*^9}, {3.709718599685897*^9, 3.709718600543627*^9}, {
  3.713073071044406*^9, 3.713073075340259*^9}, {3.71307389639075*^9, 
  3.713073904143778*^9}, {3.7130744015902643`*^9, 3.713074401996586*^9}, {
  3.717495130062667*^9, 3.717495159708128*^9}, {3.717495235071528*^9, 
  3.71749523758084*^9}, {3.7174953488673477`*^9, 3.717495351137722*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "we", " ", "then", " ", "expand", " ", "the", " ", "equation", " ", "in", 
     " ", "the", " ", "series", " ", "around", " ", "z"}], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", "zb"}], "=", "0"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"outA", "=", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"equation", "[", 
             RowBox[{"valL", ",", "valN"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
          "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"zb", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
       "Normal"}]}], ";"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"outB", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"outA", ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "zb"}], "}"}]}], "]"}], "//", "Flatten"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"outC", "=", 
     RowBox[{
      RowBox[{"outB", "\[Equal]", "0"}], "//", "Thread"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ssystem", "=", "outC"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.709717483129575*^9, 3.709717486583994*^9}, {
   3.709717527418701*^9, 3.7097176258624897`*^9}, {3.709717665057562*^9, 
   3.70971766646421*^9}, {3.709717744638485*^9, 3.709717750928011*^9}, {
   3.7097178064021873`*^9, 3.709717808773205*^9}, {3.709717956262683*^9, 
   3.709717959574924*^9}, {3.7097184796699753`*^9, 3.709718481869355*^9}, 
   3.713073084516213*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"436.438612`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7177534957601013`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Full Solution and the Check", "Subsection",
 CellChangeTimes->{{3.709521382390914*^9, 3.709521385956963*^9}, {
  3.709522495240556*^9, 3.7095224961892157`*^9}, {3.7095264552071543`*^9, 
  3.7095264819669523`*^9}, {3.709718275168172*^9, 3.709718278893881*^9}, {
  3.717495144690782*^9, 3.717495146643819*^9}, {3.7174962961732397`*^9, 
  3.717496302157414*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "by", " ", "studying", " ", "solutions", " ", "for", " ", "the", " ", 
   "coefficients", " ", "we", " ", "can", " ", "deduce", " ", "their", " ", 
   "general", " ", "form"}], "*)"}]], "Input",
 CellChangeTimes->{{3.709522560455009*^9, 3.7095225870165663`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"operator", " ", 
    RowBox[{"Xb", ":", " ", 
     RowBox[{"P_", 
      RowBox[{"{", "XbX", "}"}]}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"spinPs", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"l", "!"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", "+", "l"}], ",", "n"}], "]"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"\[Tau]s", ",", 
          RowBox[{"l", "+", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "+", "1"}], ",", 
          RowBox[{"l", "+", "n"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", "n", "-", "1"}], 
          ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", 
           RowBox[{"2", " ", "n"}]}], ",", "l"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"guessPs", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"spinPs", "[", 
       RowBox[{"l", ",", "n"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "-", "1"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"n", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "n", "-", "3"}], ",", "n"}],
          "]"}]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.709521391697741*^9, 3.709521398585227*^9}, {
   3.709521445612949*^9, 3.709521480755855*^9}, 3.709521510996091*^9, {
   3.70952158289537*^9, 3.7095215853966503`*^9}, {3.70952344365026*^9, 
   3.709523529396646*^9}, {3.709523579870208*^9, 3.709523581875494*^9}, {
   3.710341552710581*^9, 3.71034155410585*^9}, {3.713173586781078*^9, 
   3.7131735970334597`*^9}, 3.7131736332338614`*^9, {3.717752549979916*^9, 
   3.717752613705079*^9}, {3.7177528094565487`*^9, 3.717752839586484*^9}, {
   3.71775310552954*^9, 3.717753110779626*^9}, {3.717753307273116*^9, 
   3.717753378485216*^9}, {3.717753435954987*^9, 3.7177534381478643`*^9}, {
   3.7177535639695168`*^9, 3.717753564109672*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"operator", " ", 
    RowBox[{"Y", ":", " ", 
     RowBox[{"P_", 
      RowBox[{"{", "YYb", "}"}]}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"spinPds", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"l", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "+", "l"}], ",", 
          RowBox[{"n", "+", "1"}]}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"\[Tau]s", ",", 
          RowBox[{"1", "+", "l", "+", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "+", "1"}], ",", 
          RowBox[{"l", "+", "n"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", "n", "-", "1"}], 
          ",", 
          RowBox[{"1", "+", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "l", "+", 
           RowBox[{"2", "n"}], "+", "1"}], ",", "l"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"guessPds", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"spinPds", "[", 
       RowBox[{"l", ",", "n"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "-", "1"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]f", "-", "1"}], ",", 
          RowBox[{"1", "+", "n"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"n", "!"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[Tau]s", "+", "\[Tau]f", "+", "n", "-", "2"}], ",", "n"}],
          "]"}]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.709522306838258*^9, 3.709522350351246*^9}, {
  3.709522425870385*^9, 3.709522477807756*^9}, {3.709522557398109*^9, 
  3.709522557510113*^9}, {3.709523536375884*^9, 3.709523605279649*^9}, {
  3.713173604657308*^9, 3.713173635803418*^9}, {3.717752617105289*^9, 
  3.7177526743272448`*^9}, {3.717752820217492*^9, 3.717752851488966*^9}, {
  3.717753320644188*^9, 3.717753328243608*^9}, {3.717753389488817*^9, 
  3.717753441956511*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "checking", " ", "the", " ", "solution", " ", "versus", " ", "the", " ", 
     "s"}], "-", "channel"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ssystem", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", "A__", "]"}], "\[RuleDelayed]", 
        RowBox[{"guessPs", "[", "A", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Pds", "[", "B__", "]"}], "\[RuleDelayed]", 
        RowBox[{"guessPds", "[", "B", "]"}]}]}], "}"}]}], "//", "Simplify"}], 
   "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.7095265272394457`*^9, 3.7095266052994947`*^9}, {
   3.709526663540903*^9, 3.709526669404731*^9}, {3.709717782193802*^9, 
   3.709717784562127*^9}, 3.709719768072454*^9, {3.709719959985052*^9, 
   3.7097199784356747`*^9}, {3.7130730459883137`*^9, 3.713073054189107*^9}, 
   3.713073873385083*^9, {3.7131734289273643`*^9, 3.713173441248501*^9}, {
   3.713176535424491*^9, 3.713176537762148*^9}, {3.713176587087595*^9, 
   3.7131765963323965`*^9}, {3.7131777519049215`*^9, 3.7131777672484903`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.717753514642433*^9, 3.717753570903349*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Large Spin Limit", "Subsection",
 CellChangeTimes->{{3.709522608330646*^9, 3.709522625811057*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"seed", " ", "blocks"}], "*)"}]], "Input",
 CellChangeTimes->{{3.709525887101659*^9, 3.7095258907305527`*^9}, {
  3.70952629627378*^9, 3.709526318655201*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tempSeed", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"spinPs", "[", 
        RowBox[{"l", ",", "n"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"a", "+", "b"}], "]"}], 
         RowBox[{"Gamma", "[", "a", "]"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "\[Infinity]", ",", "2"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Tau]s", ">", "1"}], "&&", 
        RowBox[{"\[Tau]s", "<", "10"}], "&&", 
        RowBox[{"\[Tau]f", ">", "1"}], "&&", 
        RowBox[{"\[Tau]f", "<", "10"}]}]}]}], "]"}], "//", "Normal"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.709523405463648*^9, 3.709523416988393*^9}, {
  3.709523657957055*^9, 3.709523702119429*^9}, {3.709525742536832*^9, 
  3.709525744118342*^9}, {3.709525869514402*^9, 3.70952587020732*^9}, {
  3.717758012088593*^9, 3.7177580637812643`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"2", " ", "n"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "l"], ")"}], 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"8", " ", "l"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Tau]f", "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]s"}], ")"}], " ", "\[Tau]s"}], "+", 
      RowBox[{"\[Tau]f", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "\[Tau]s"}]}], ")"}]}], "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"8", " ", "\[Tau]f"}], "+", 
         RowBox[{"8", " ", "\[Tau]s"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.709523407180599*^9, 3.709523417660635*^9}, {
   3.709523660362483*^9, 3.70952370457169*^9}, 3.709525749961796*^9, 
   3.709525833895916*^9, 3.7095258721072807`*^9, 3.7099412038930387`*^9, 
   3.709942158580562*^9, 3.7174962394865513`*^9, 3.717757946695983*^9, 
   3.7177580240439463`*^9, 3.7177580654071503`*^9, 3.717758285298205*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "the", " ", "above", " ", "expansion", " ", "is", " ", "not", " ", 
     "perfect"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "it", " ", "should", " ", "be", " ", "corrected", " ", "by", " ", 
       "dropping", " ", "some", " ", "terms", " ", "like", " ", "l"}], "+", 
      "x"}], " ", "\[Rule]", "l"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"largeLSeed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"tempSeed", "/.", 
      RowBox[{
       RowBox[{"tempSeed", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[Rule]", 
       RowBox[{"l", " ", 
        RowBox[{"Limit", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"tempSeed", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "l"], ",", 
          RowBox[{"l", "\[Rule]", "\[Infinity]"}]}], "]"}]}]}]}], "//", 
     "PowerExpand"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.709525759943995*^9, 3.709525884061099*^9}, {
  3.7095260181713047`*^9, 3.709526027318839*^9}, {3.709526072456113*^9, 
  3.709526075249948*^9}, {3.709526286672573*^9, 3.709526289182254*^9}, {
  3.70952632081607*^9, 3.709526360898302*^9}, {3.717757972129199*^9, 
  3.717757974351665*^9}, {3.7177580927951727`*^9, 3.717758104354615*^9}, {
  3.717758234811048*^9, 3.7177582527473783`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"2", " ", "n"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
    SuperscriptBox["l", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]], " ", 
    SqrtBox["\[Pi]"]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
    RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.709525761232637*^9, 3.7095257839067698`*^9}, {
   3.709525816177437*^9, 3.7095258546691313`*^9}, 3.709525884727537*^9, {
   3.709526022689783*^9, 3.7095260280148277`*^9}, 3.7095260758763313`*^9, 
   3.709526364359928*^9, 3.709941204262895*^9, 3.709942158879594*^9, 
   3.7174962398311377`*^9, 3.717757951112636*^9, 3.717758105754498*^9, 
   3.717758253281926*^9, 3.717758287601967*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"dual", " ", "seed", " ", "blocks"}], "*)"}]], "Input",
 CellChangeTimes->{{3.709525892783223*^9, 3.709525897435762*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tempDualSeed", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"spinPds", "[", 
        RowBox[{"l", ",", "n"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"a", "+", "b"}], "]"}], 
         RowBox[{"Gamma", "[", "a", "]"}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "//", 
    "Normal"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.709525904881918*^9, 3.7095259364016037`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"2", " ", "l"}], "-", 
     RowBox[{"2", " ", "n"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "l"], ")"}], 
    RowBox[{
     FractionBox["5", "2"], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"8", " ", "l"}], "-", 
     RowBox[{"2", " ", "\[Tau]f"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Tau]f", "2"]}], "-", 
     RowBox[{"2", " ", "\[Tau]s"}], "+", 
     RowBox[{"4", " ", "\[Tau]f", " ", "\[Tau]s"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Tau]s", "2"]}], "+", 
     RowBox[{"4", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[Tau]f"}], "+", 
        RowBox[{"2", " ", "\[Tau]s"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.709525911084296*^9, 3.7095259414812393`*^9, 3.709941208233288*^9, 
   3.709942162343841*^9, 3.717496244199542*^9, {3.717758261831312*^9, 
   3.71775828890285*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "the", " ", "above", " ", "expansion", " ", "is", " ", "not", " ", 
     "perfect"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "it", " ", "should", " ", "be", " ", "corrected", " ", "by", " ", 
       "dropping", " ", "some", " ", "terms", " ", "like", " ", "l"}], "+", 
      "x"}], " ", "\[Rule]", "l"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"largeLDualSeed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"tempDualSeed", "/.", 
      RowBox[{
       RowBox[{"tempDualSeed", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "\[Rule]", 
       RowBox[{"l", " ", 
        RowBox[{"Limit", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"tempDualSeed", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "l"], ",", 
          RowBox[{"l", "\[Rule]", "\[Infinity]"}]}], "]"}]}]}]}], "//", 
     "PowerExpand"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.709525949185149*^9, 3.7095260110526*^9}, {
  3.7095260793498297`*^9, 3.709526080713853*^9}, {3.709526372248885*^9, 
  3.70952637837948*^9}, {3.717758271666342*^9, 3.71775827453574*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "l"}], "-", 
     RowBox[{"2", " ", "n"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
   SuperscriptBox["l", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]], " ", 
   SqrtBox["\[Pi]"]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
   RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]], "Output",
 CellChangeTimes->{{3.709525980041786*^9, 3.709526012661175*^9}, 
   3.709526081309641*^9, 3.709526379473136*^9, 3.7099412092221813`*^9, 
   3.709942162615796*^9, 3.717496244502633*^9, {3.717758275285532*^9, 
   3.71775829026818*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "summary", "*)"}]], "Input",
 CellChangeTimes->{{3.709941397115829*^9, 3.709941399963902*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"guessPsLargeL", "[", 
    RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "l"}], "-", 
         RowBox[{"2", " ", "n"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
       SuperscriptBox["l", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]], " ", 
       SqrtBox["\[Pi]"]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]]}], 
    FractionBox[
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]s"}], ",", "n"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]f"}], ",", "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"n", "!"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "n", "+", "\[Tau]s", "+", "\[Tau]f"}], ",", 
        "n"}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7099414042232103`*^9, 3.709941412154984*^9}, {
  3.717758307470969*^9, 3.717758319657279*^9}, {3.717758465652999*^9, 
  3.7177584895046053`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"guessPdsLargeL", "[", 
    RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "l"}], "-", 
        RowBox[{"2", " ", "n"}], "-", "\[Tau]f", "-", "\[Tau]s"}]], " ", 
      SuperscriptBox["l", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", "\[Tau]f", "+", "\[Tau]s"}]], " ", 
      SqrtBox["\[Pi]"]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Tau]f"}], "]"}], " ", 
      RowBox[{"Gamma", "[", "\[Tau]s", "]"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "ds"}], ",", "n"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]f"}], ",", 
        RowBox[{"1", "+", "n"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"n", "!"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[Tau]s", "+", "\[Tau]f"}], ",", 
        "n"}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709941428966633*^9, 3.709941436309937*^9}, {
  3.717758317082189*^9, 3.717758321613357*^9}, {3.717758492381713*^9, 
  3.717758506076066*^9}}],

Cell[BoxData[
 RowBox[{"(*", "checks", "*)"}]], "Input",
 CellChangeTimes->{{3.70952613323805*^9, 3.709526136286647*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    FractionBox["largeLSeed", 
     RowBox[{"spinPs", "[", 
      RowBox[{"l", ",", "n"}], "]"}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "\[Rule]", 
       SuperscriptBox["10", "i"]}], ",", 
      RowBox[{"n", "\[Rule]", "5"}], ",", 
      RowBox[{"\[Tau]s", "\[Rule]", "1.3"}], ",", 
      RowBox[{"\[Tau]f", "\[Rule]", "2.1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.70952611382662*^9, 3.709526121012134*^9}, {
  3.7095262170819273`*^9, 3.709526249102405*^9}, {3.717758336939376*^9, 
  3.71775834017911*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2455129584390244`", ",", "0.8256113847973054`", ",", 
   "0.98018534837559803411249992311663168406`15.352529778863042", ",", 
   "0.99799154046748684650367270514344479947`15.352529778863042", ",", 
   "0.99979888033735846806069002139148401673`15.352529778863042"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7095262024870462`*^9, {3.7095262378860598`*^9, 3.70952624948353*^9}, 
   3.709941209276745*^9, 3.709942162698892*^9, 3.717496244610118*^9, {
   3.717758327430304*^9, 3.717758340916861*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    FractionBox["largeLDualSeed", 
     RowBox[{"spinPds", "[", 
      RowBox[{"l", ",", "n"}], "]"}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "\[Rule]", 
       SuperscriptBox["10", "i"]}], ",", 
      RowBox[{"n", "\[Rule]", "5"}], ",", 
      RowBox[{"\[Tau]s", "\[Rule]", "1.3"}], ",", 
      RowBox[{"\[Tau]f", "\[Rule]", "2.1"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.709526260364032*^9, 3.709526264470706*^9}, {
  3.7177583439179907`*^9, 3.717758347073957*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4093401728747297`", ",", "0.8789089001262435`", ",", 
   "0.98646461041704031476183804076197141958`15.255619765854986", ",", 
   "0.99863031764491180623702660739843554982`15.255619765854986", ",", 
   "0.99986286810968498066764406747981530253`15.255619765854986"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.709526265578808*^9, 3.709941209341782*^9, 
  3.709942162755186*^9, 3.717496244676632*^9, 3.7177583476803017`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Auxiliary 2: OPE coefficients", "Subchapter",
 CellChangeTimes->{{3.71749315164294*^9, 3.717493160450672*^9}, {
  3.717493269789832*^9, 
  3.7174932982494583`*^9}},ExpressionUUID->"e25759d6-d1e8-456d-b274-\
eb1566ce860e"],

Cell[CellGroupData[{

Cell["Conservation", "Section",
 CellChangeTimes->{{3.7174933084224997`*^9, 3.7174933110855093`*^9}}],

Cell[CellGroupData[{

Cell["<(0,0), (0,0), (l,l)>", "Subsection",
 CellChangeTimes->{{3.712731071883725*^9, 3.712731078743361*^9}, {
  3.717309894997583*^9, 3.7173098985281067`*^9}, {3.717311182446347*^9, 
  3.717311185024498*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"l", "\[GreaterEqual]", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717310007212014*^9, 3.717310069841714*^9}, {
  3.7173111914241734`*^9, 3.717311208314498*^9}, {3.717311251093479*^9, 
  3.71731125124631*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"correlator", " ", "of", " ", "interest"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"corFunc", "=", 
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", 
       RowBox[{"2", "+", "l"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.717310022204527*^9, 3.7173100231439734`*^9}, {
  3.71731007939813*^9, 3.7173101257134323`*^9}, {3.717310184805867*^9, 
  3.7173101922020817`*^9}, {3.7173105806517773`*^9, 3.717310582973167*^9}, {
  3.717311195624498*^9, 3.717311197916471*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["\[Lambda]", "1", "+"]}]], "Output",
 CellChangeTimes->{{3.717310023545883*^9, 3.717310070856463*^9}, 
   3.717310104768682*^9, {3.717310583549272*^9, 3.717310595422065*^9}, 
   3.717310779650522*^9, {3.717311198242351*^9, 3.7173112096276617`*^9}, 
   3.717311252276808*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"conservation", " ", "condition", " ", "onf", " ", 
    RowBox[{"(", 
     RowBox[{"l", ",", "l"}], ")"}], " ", "operator"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"res", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"corFunc", "//", "denormalizeInvariants"}], "//", 
        RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
       "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
     "Simplify"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{
  3.712561048170258*^9, 3.71256119317723*^9, {3.717310157431451*^9, 
   3.717310214383795*^9}},
 CellID->1697911148],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "l"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{"1", "+", "l", "-", 
    FractionBox[
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "2"], "-", 
    FractionBox[
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "2"]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
  SubsuperscriptBox["\[Lambda]", "1", "+"]}]], "Output",
 CellChangeTimes->{{3.712561044305067*^9, 3.71256105741416*^9}, 
   3.712561194032241*^9, 3.717310173416013*^9, 3.7173106127712173`*^9, 
   3.7173107981418457`*^9, {3.717311225730372*^9, 3.717311254727653*^9}},
 ImageSize->{319, 67},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "kinematic", " ", "factor", " ", "and", " ", "tensor", " ", "structures", 
    " ", "of", " ", "the", " ", "expression", " ", "above"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"kin", "=", 
     RowBox[{"n3KinematicFactor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", 
         RowBox[{"3", "+", "l"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "-", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", 
     RowBox[{"n3ListStructures", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"l", "-", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "}"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.717310218654539*^9, 3.717310238053979*^9}, {
  3.717310521359955*^9, 3.717310534440181*^9}, {3.717310604756075*^9, 
  3.717310629682276*^9}, {3.717311231074628*^9, 3.717311237337978*^9}},
 CellID->44045642],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "coefficients", " ", "in", " ", "front", " ", "of", " ", "tensor", " ", 
    "structures", " ", "must", " ", "vanish"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"out", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"res", " ", "/", "kin"}], "//", "Simplify"}], "//", 
         "Expand"}], ",", "str"}], "]"}], "\[Equal]", "0"}], "//", "Thread"}],
     "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.717310467039529*^9, 3.717310484931508*^9}, {
  3.717310647050632*^9, 3.7173106776211348`*^9}, {3.717310830429921*^9, 
  3.7173108551188917`*^9}},
 CellID->865777656],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], " ", 
    SubsuperscriptBox["\[Lambda]", "1", "+"]}], "\[Equal]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "2", "]"}], " ", 
    SubsuperscriptBox["\[Lambda]", "1", "+"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.712561206636512*^9, 3.717310467280779*^9, {3.7173106490920897`*^9, 
   3.7173106786341133`*^9}, 3.7173107982802677`*^9, 3.7173108336601458`*^9, 
   3.717311257984899*^9},
 ImageSize->{215, 16},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"out", "//", "Solve"}]}]], "Input",
 CellChangeTimes->{{3.717311011092798*^9, 3.717311057713785*^9}, {
  3.717311265384593*^9, 3.7173112857236843`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.717311015019772*^9, 3.7173110590371857`*^9}, {
  3.717311267919403*^9, 3.7173112876968737`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["<(1,0), (0,1), (l,l)>", "Subsection",
 CellChangeTimes->{{3.712731071883725*^9, 3.712731078743361*^9}, {
  3.717309894997583*^9, 3.7173098985281067`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"l", "\[GreaterEqual]", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717310007212014*^9, 3.717310069841714*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"correlator", " ", "of", " ", "interest"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"corFunc", "=", 
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", 
       RowBox[{"2", "+", "l"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.717310022204527*^9, 3.7173100231439734`*^9}, {
  3.71731007939813*^9, 3.7173101257134323`*^9}, {3.717310184805867*^9, 
  3.7173101922020817`*^9}, {3.7173105806517773`*^9, 3.717310582973167*^9}}],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "l", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "l"}]}], ")"}]}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]], " ", 
     SubscriptBox["\[Lambda]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
     SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.717310023545883*^9, 3.717310070856463*^9}, 
   3.717310104768682*^9, {3.717310583549272*^9, 3.717310595422065*^9}, 
   3.717310779650522*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "the", " ", "above", " ", "expression", " ", "is", " ", "actually", " ", 
     "also", " ", "valid", " ", "for", " ", "l"}], "=", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"corFunc", "/.", 
     RowBox[{"l", "\[Rule]", "1"}]}], ")"}], "-", 
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.717310101292482*^9, 3.717310138556698*^9}, {
  3.717310783694166*^9, 3.717310786159813*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7173101017026997`*^9, 3.7173101208284397`*^9}, {
   3.717310584639283*^9, 3.7173105960969553`*^9}, 3.7173107866891117`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"conservation", " ", "condition", " ", "onf", " ", 
    RowBox[{"(", 
     RowBox[{"l", ",", "l"}], ")"}], " ", "operator"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"res", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"corFunc", "//", "denormalizeInvariants"}], "//", 
        RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
       "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
     "Simplify"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{
  3.712561048170258*^9, 3.71256119317723*^9, {3.717310157431451*^9, 
   3.717310214383795*^9}},
 CellID->1258722863],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{"1", "+", "l"}], ")"}]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "l"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "l", "+", 
       SuperscriptBox["l", "2"]}], ")"}], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubscriptBox["\[Lambda]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.712561044305067*^9, 3.71256105741416*^9}, 
   3.712561194032241*^9, 3.717310173416013*^9, 3.7173106127712173`*^9, 
   3.7173107981418457`*^9},
 ImageSize->{319, 67},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "kinematic", " ", "factor", " ", "and", " ", "tensor", " ", "structures", 
    " ", "of", " ", "the", " ", "expression", " ", "above"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"kin", "=", 
     RowBox[{"n3KinematicFactor", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", 
         RowBox[{"3", "+", "l"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "-", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", 
     RowBox[{"n3ListStructures", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"l", "-", "1"}], ",", 
          RowBox[{"l", "-", "1"}]}], "}"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.717310218654539*^9, 3.717310238053979*^9}, {
  3.717310521359955*^9, 3.717310534440181*^9}, {3.717310604756075*^9, 
  3.717310629682276*^9}},
 CellID->110675598],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "coefficients", " ", "in", " ", "front", " ", "of", " ", "tensor", " ", 
    "structures", " ", "must", " ", "vanish"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"out", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"res", " ", "/", "kin"}], "//", "Simplify"}], "//", 
         "Expand"}], ",", "str"}], "]"}], "\[Equal]", "0"}], "//", "Thread"}],
     "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.717310467039529*^9, 3.717310484931508*^9}, {
  3.717310647050632*^9, 3.7173106776211348`*^9}, {3.717310830429921*^9, 
  3.7173108551188917`*^9}},
 CellID->274246810],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}], " ", 
     SubscriptBox["\[Lambda]", "1"]}], "\[Equal]", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}], " ", 
     SubscriptBox["\[Lambda]", "1"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "-", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.712561206636512*^9, 3.717310467280779*^9, {3.7173106490920897`*^9, 
   3.7173106786341133`*^9}, 3.7173107982802677`*^9, 3.7173108336601458`*^9},
 ImageSize->{215, 16},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"solutions", " ", "for", " ", "different", " ", "l"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"out", "/.", 
     RowBox[{"l", "\[Rule]", "1"}]}], "//", "Solve"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"out", "/.", 
     RowBox[{"l", "\[Rule]", "2"}]}], "//", "Solve"}]}]}]], "Input",
 CellChangeTimes->{{3.717311011092798*^9, 3.717311057713785*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.717311015019772*^9, 3.7173110590371857`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.717311015019772*^9, 3.717311059038354*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["<(1,0), (1,0), (l,l)>", "Subsection",
 CellChangeTimes->{{3.7127310846134233`*^9, 3.7127310852710943`*^9}, {
  3.7173099080009317`*^9, 3.717309911278468*^9}}],

Cell[CellGroupData[{

Cell["l=1", "Subsubsection",
 CellChangeTimes->{{3.7125609767731256`*^9, 3.712560997851451*^9}, {
   3.712561183273601*^9, 3.7125611842748337`*^9}, {3.712561223680626*^9, 
   3.7125612246275806`*^9}, {3.712665530884047*^9, 3.712665532771757*^9}, {
   3.712665778625598*^9, 3.7126657817100487`*^9}, 3.712731052044548*^9, {
   3.7127311496937037`*^9, 3.7127311509095716`*^9}, {3.717494468524605*^9, 
   3.717494469146475*^9}},
 CellID->1308735440],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corFunc", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "denormalizeInvariants"}]}]], "Input",
 CellChangeTimes->{{3.712561012674098*^9, 3.712561014954926*^9}, {
  3.7125611865594482`*^9, 3.712561187619182*^9}, {3.7125612394267073`*^9, 
  3.712561258472127*^9}, {3.712665547200032*^9, 3.7126655486981153`*^9}, {
  3.712665772138887*^9, 3.71266578791966*^9}, {3.7127311574543943`*^9, 
  3.71273116116175*^9}},
 CellID->980850315],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["I", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]], " ", 
       SubsuperscriptBox["K", 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]]}], " ", 
       SubscriptBox["\[Lambda]", "1"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]]}], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["I", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]], " ", 
       SubsuperscriptBox["K", 
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]]}], " ", 
       SubscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]]}], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.712561026816469*^9, 3.71256118798849*^9, {3.712561240889043*^9, 
   3.712561259410102*^9}, 3.7126655494328823`*^9, 3.712665788215704*^9, 
   3.712730951803948*^9, 3.712731162007372*^9},
 ImageSize->{397, 84},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corFunc", "//", 
        RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
       "applyEFProperties"}], "//", "Simplify"}], "//", 
     "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.712561048170258*^9, 3.71256119317723*^9, {3.7126655791345263`*^9, 
   3.712665587891221*^9}, {3.712665621173398*^9, 3.712665651489007*^9}, {
   3.712665682344722*^9, 3.71266576516156*^9}, {3.7127309632949257`*^9, 
   3.712731033819989*^9}},
 CellID->82389612],

Cell[BoxData[
 RowBox[{"2", " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
     SubscriptBox["\[Lambda]", "1"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
     SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.712561044305067*^9, 3.71256105741416*^9}, 
   3.712561194032241*^9, {3.712561244663021*^9, 3.712561263645237*^9}, 
   3.712665554590116*^9, {3.712665585976656*^9, 3.7126655950139093`*^9}, {
   3.712665628527062*^9, 3.712665653224855*^9}, {3.712665683811193*^9, 
   3.7126657668631773`*^9}, {3.712730958313245*^9, 3.712730999261984*^9}, 
   3.712731035246345*^9, 3.71273116448742*^9},
 ImageSize->{319, 67},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kin", "=", 
  RowBox[{"n3KinematicFactor", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7125612498428*^9, 3.712561265332295*^9}, {
  3.712665606836184*^9, 3.7126656082570887`*^9}, {3.712731170344446*^9, 
  3.712731174565545*^9}},
 CellID->1812861300],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.712561201384686*^9, {3.712561252349917*^9, 3.712561265676676*^9}, 
   3.712665609059185*^9, 3.712731003224411*^9, 3.712731037087826*^9, 
   3.7127311749386463`*^9},
 ImageSize->{366, 33},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"str", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712561268967863*^9, 3.712561269996903*^9}, {
  3.712665611970566*^9, 3.712665613288444*^9}, {3.712731177927801*^9, 
  3.712731179061549*^9}},
 CellID->327303596],

Cell[BoxData[
 RowBox[{"{", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], "}"}]], "Output",
 CellChangeTimes->{3.712561202287458*^9, 3.712561270304059*^9, 
  3.712665613876458*^9, 3.712731005899468*^9, 3.712731037900805*^9, 
  3.712731179391738*^9},
 ImageSize->{63, 19},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"res", " ", "/", "kin"}], ",", "str"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->798036812],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "1"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
      SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{3.712561206636512*^9, 3.712561277397706*^9, 
  3.7127310074280233`*^9, 3.712731038591363*^9, 3.712731180430491*^9},
 ImageSize->{215, 16},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"out", "\[Equal]", "0"}], "//", "Thread"}], "//", "Solve"}], "//",
   "FullSimplify"}]], "Input",
 CellID->356249552],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Lambda]", "1"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Lambda]", "1"], "+", 
         SubscriptBox["\[Lambda]", "2"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "\[Rule]", "0"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.712561210860079*^9, 3.7125612821259327`*^9, 
  3.712731009501561*^9, 3.712731039583687*^9, 3.712731182409281*^9},
 ImageSize->{213, 31},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"out", "\[Equal]", "0"}], "/.", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], "//", "Thread"}], "//", 
  "Solve"}]], "Input",
 CellChangeTimes->{{3.712731121238223*^9, 3.712731138969303*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Lambda]", "2"], "\[Rule]", 
    SubscriptBox["\[Lambda]", "1"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.7127311317410297`*^9, 3.712731139470269*^9}, 
   3.7127311846407547`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["l=2", "Subsubsection",
 CellChangeTimes->{{3.7125609767731256`*^9, 3.712560997851451*^9}, {
   3.712561183273601*^9, 3.7125611842748337`*^9}, {3.712561223680626*^9, 
   3.7125612246275806`*^9}, {3.712665530884047*^9, 3.712665532771757*^9}, {
   3.712665778625598*^9, 3.7126657817100487`*^9}, 3.712731052044548*^9, {
   3.7174944755950537`*^9, 3.717494476388584*^9}},
 CellID->376838213],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corFunc", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], "]"}], "//", 
   "denormalizeInvariants"}]}]], "Input",
 CellChangeTimes->{{3.712561012674098*^9, 3.712561014954926*^9}, {
  3.7125611865594482`*^9, 3.712561187619182*^9}, {3.7125612394267073`*^9, 
  3.712561258472127*^9}, {3.712665547200032*^9, 3.7126655486981153`*^9}, {
  3.712665772138887*^9, 3.71266578791966*^9}},
 CellID->886684221],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["I", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]], " ", 
       SubsuperscriptBox["J", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], " ", 
       SubsuperscriptBox["K", 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]]}], " ", 
       SubscriptBox["\[Lambda]", "1"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["I", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]], " ", 
       SubsuperscriptBox["J", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], " ", 
       SubsuperscriptBox["K", 
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]]}], " ", 
       SubscriptBox["\[Lambda]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["X", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"\[Sqrt]", 
        SubscriptBox["X", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.712561026816469*^9, 3.71256118798849*^9, {3.712561240889043*^9, 
   3.712561259410102*^9}, 3.7126655494328823`*^9, 3.712665788215704*^9, 
   3.712730951803948*^9},
 ImageSize->{397, 84},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corFunc", "//", 
        RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
       "applyEFProperties"}], "//", "Simplify"}], "//", 
     "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.712561048170258*^9, 3.71256119317723*^9, {3.7126655791345263`*^9, 
   3.712665587891221*^9}, {3.712665621173398*^9, 3.712665651489007*^9}, {
   3.712665682344722*^9, 3.71266576516156*^9}, {3.7127309632949257`*^9, 
   3.712731033819989*^9}},
 CellID->2087114075],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox[
      OverscriptBox["K", "^"], 
      RowBox[{"{", "1", "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox[
      OverscriptBox["K", "^"], 
      RowBox[{"{", "2", "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
          RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.712561044305067*^9, 3.71256105741416*^9}, 
   3.712561194032241*^9, {3.712561244663021*^9, 3.712561263645237*^9}, 
   3.712665554590116*^9, {3.712665585976656*^9, 3.7126655950139093`*^9}, {
   3.712665628527062*^9, 3.712665653224855*^9}, {3.712665683811193*^9, 
   3.7126657668631773`*^9}, {3.712730958313245*^9, 3.712730999261984*^9}, 
   3.712731035246345*^9},
 ImageSize->{319, 67},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kin", "=", 
  RowBox[{"n3KinematicFactor", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7125612498428*^9, 3.712561265332295*^9}, {
  3.712665606836184*^9, 3.7126656082570887`*^9}},
 CellID->837566787],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.712561201384686*^9, {3.712561252349917*^9, 3.712561265676676*^9}, 
   3.712665609059185*^9, 3.712731003224411*^9, 3.712731037087826*^9},
 ImageSize->{366, 33},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"str", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712561268967863*^9, 3.712561269996903*^9}, {
  3.712665611970566*^9, 3.712665613288444*^9}},
 CellID->564223191],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], " ", 
    SubsuperscriptBox[
     OverscriptBox["K", "^"], 
     RowBox[{"{", "2", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]]}], ",", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]], " ", 
    SubsuperscriptBox[
     OverscriptBox["K", "^"], 
     RowBox[{"{", "1", "}"}], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.712561202287458*^9, 3.712561270304059*^9, 
  3.712665613876458*^9, 3.712731005899468*^9, 3.712731037900805*^9},
 ImageSize->{63, 19},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"res", " ", "/", "kin"}], ",", "str"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->1879452698],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"5", " ", 
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.712561206636512*^9, 3.712561277397706*^9, 
  3.7127310074280233`*^9, 3.712731038591363*^9},
 ImageSize->{215, 16},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"out", "\[Equal]", "0"}], "//", "Thread"}], "//", "Solve"}], "//",
   "FullSimplify"}]], "Input",
 CellID->824005764],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "\[Rule]", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "/", "3"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "\[Rule]", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Lambda]", "1"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.712561210860079*^9, 3.7125612821259327`*^9, 
  3.712731009501561*^9, 3.712731039583687*^9},
 ImageSize->{213, 31},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"out", "\[Equal]", "0"}], "/.", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}], "//", "Thread"}], "//", 
  "Solve"}]], "Input",
 CellChangeTimes->{{3.712731121238223*^9, 3.712731138969303*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], ",", 
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], "\[Rule]", "0"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7127311317410297`*^9, 3.712731139470269*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["<(0,0), (1,0), SUSY current>", "Subsection",
 CellChangeTimes->{{3.712731093928404*^9, 3.712731094862999*^9}, {
  3.717309922830697*^9, 3.717309943390123*^9}}],

Cell[CellGroupData[{

Cell["SUSY current = (1,2)", "Subsubsection",
 CellChangeTimes->{{3.712561348923451*^9, 3.7125613793189373`*^9}, {
  3.717494518775444*^9, 3.717494540256919*^9}},
 CellID->2129923919],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corFunc", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", 
       RowBox[{"2", "+", 
        RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}], "//", 
   "denormalizeInvariants"}]}]], "Input",
 CellChangeTimes->{{3.717317803672914*^9, 3.7173178540961647`*^9}},
 CellID->1052057607],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["J", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{"{", "3", "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561385600848*^9, 3.7173178668924093`*^9},
 ImageSize->{518, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"corFunc", "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
     "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->2137712424],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"15", "/", "4"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "df"}], "-", 
    RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"9", "-", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "-", 
      RowBox[{"2", " ", "df"}], "+", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561390712858*^9, 3.7173178696841*^9},
 ImageSize->{371, 72},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kin", "=", 
  RowBox[{"n3KinematicFactor", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ds", ",", "df", ",", 
      RowBox[{"3", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.717317876335505*^9, 3.7173178789074078`*^9}},
 CellID->444852059],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{3.712561395282744*^9, 3.717317879718363*^9},
 ImageSize->{381, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"str", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellID->1590936086],

Cell[BoxData[
 RowBox[{"{", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], "}"}]], "Output",
 CellChangeTimes->{3.7125613960930443`*^9, 3.717317886819159*^9},
 ImageSize->{63, 19},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"res", " ", "/", "kin"}], ",", "str"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->269530455],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"15", "/", "4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "df"}], "-", 
     RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "1"]}], "}"}]], "Output",
 CellChangeTimes->{3.7125614007448807`*^9, 3.7173178877332373`*^9},
 ImageSize->{226, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"out", "==", "0"}], "//", "Thread"}], "//", "Solve"}]], "Input",
 CellID->951545607],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ds", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "+", "df"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.712561406788254*^9, 3.71731788854314*^9},
 ImageSize->{230, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SUSY current = (2,1)", "Subsubsection",
 CellChangeTimes->{{3.712561348923451*^9, 3.7125613793189373`*^9}, {
  3.7125614188293962`*^9, 3.7125614202339*^9}, {3.717494532171568*^9, 
  3.717494538360318*^9}},
 CellID->789656299],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corFunc", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", 
       RowBox[{"2", "+", 
        RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "denormalizeInvariants"}]}]], "Input",
 CellChangeTimes->{{3.712561422514517*^9, 3.712561423771929*^9}, {
  3.717317940062192*^9, 3.717317944019285*^9}},
 CellID->1625217916],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["J", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{"{", "3", "}"}]], " ", 
  SubsuperscriptBox["K", 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561385600848*^9, 3.712561424275694*^9, 
  3.7173179446316013`*^9},
 ImageSize->{518, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"corFunc", "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
     "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->261976520],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"15", "/", "4"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "df"}], "-", 
    RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"9", "-", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "-", 
      RowBox[{"2", " ", "df"}], "+", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561390712858*^9, 3.712561426011277*^9, 
  3.717317945879643*^9},
 ImageSize->{371, 72},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kin", "=", 
  RowBox[{"n3KinematicFactor", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ds", ",", "df", ",", 
      RowBox[{"3", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712561429786165*^9, 3.712561431076057*^9}, {
  3.7173179507731037`*^9, 3.717317953497664*^9}},
 CellID->1473648133],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{3.712561395282744*^9, 3.712561431829824*^9, 
  3.717317954895197*^9},
 ImageSize->{381, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"str", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712561438100171*^9, 3.712561440851222*^9}},
 CellID->211983895],

Cell[BoxData[
 RowBox[{"{", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], "}"}]], "Output",
 CellChangeTimes->{3.7125613960930443`*^9, 3.7125614413970118`*^9, 
  3.717317963585071*^9},
 ImageSize->{63, 19},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"res", " ", "/", "kin"}], ",", "str"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->1010750247],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"15", "/", "4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "df"}], "-", 
     RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "1"]}], "}"}]], "Output",
 CellChangeTimes->{3.7125614007448807`*^9, 3.712561443724165*^9, 
  3.717317964363185*^9},
 ImageSize->{226, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"out", "==", "0"}], "//", "Thread"}], "//", "Solve"}]], "Input",
 CellID->1857072079],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ds", "\[Rule]", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "+", "df"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.712561406788254*^9, 3.712561444707933*^9, 
  3.717317965528585*^9},
 ImageSize->{230, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["<(0,0), (0,1), SUSY current>", "Subsection",
 CellChangeTimes->{{3.712731093928404*^9, 3.712731094862999*^9}, {
  3.717309922830697*^9, 3.717309943390123*^9}, {3.717494511216943*^9, 
  3.717494512725914*^9}}],

Cell[CellGroupData[{

Cell["SUSY current = (1,2)", "Subsubsection",
 CellChangeTimes->{{3.712561348923451*^9, 3.7125613793189373`*^9}, {
   3.717318034839555*^9, 3.7173180360787363`*^9}, 3.717494544068568*^9},
 CellID->625592532],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corFunc", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", 
       RowBox[{"2", "+", 
        RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "]"}], "//", 
   "denormalizeInvariants"}]}]], "Input",
 CellChangeTimes->{{3.717317803672914*^9, 3.7173178540961647`*^9}, {
  3.717318041887706*^9, 3.717318043268457*^9}},
 CellID->629420994],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["J", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{"{", "3", "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "\[HorizontalLine]"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561385600848*^9, 3.7173178668924093`*^9, 
  3.717318043740263*^9},
 ImageSize->{518, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"corFunc", "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
     "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->2019362013],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"15", "/", "4"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "df"}], "-", 
    RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"9", "-", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "-", 
      RowBox[{"2", " ", "df"}], "+", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561390712858*^9, 3.7173178696841*^9, 
  3.71731804629725*^9},
 ImageSize->{371, 72},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kin", "=", 
  RowBox[{"n3KinematicFactor", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ds", ",", "df", ",", 
      RowBox[{"3", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.717317876335505*^9, 3.7173178789074078`*^9}, {
  3.717318049436186*^9, 3.717318050539592*^9}},
 CellID->669638174],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{3.712561395282744*^9, 3.717317879718363*^9, 
  3.7173180587066174`*^9},
 ImageSize->{381, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"str", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.717318060483788*^9, 3.717318062506106*^9}},
 CellID->1495198650],

Cell[BoxData[
 RowBox[{"{", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], "}"}]], "Output",
 CellChangeTimes->{3.7125613960930443`*^9, 3.717317886819159*^9, 
  3.717318062814063*^9},
 ImageSize->{63, 19},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"res", " ", "/", "kin"}], ",", "str"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->529166846],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"15", "/", "4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "df"}], "-", 
     RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "1"]}], "}"}]], "Output",
 CellChangeTimes->{3.7125614007448807`*^9, 3.7173178877332373`*^9, 
  3.7173180636157846`*^9},
 ImageSize->{226, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"out", "==", "0"}], "//", "Thread"}], "//", "Solve"}]], "Input",
 CellID->1636090187],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ds", "\[Rule]", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "+", "df"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.712561406788254*^9, 3.71731788854314*^9, 
  3.717318064437263*^9},
 ImageSize->{230, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SUSY current = (2,1)", "Subsubsection",
 CellChangeTimes->{{3.712561348923451*^9, 3.7125613793189373`*^9}, {
   3.7125614188293962`*^9, 3.7125614202339*^9}, {3.717318129279667*^9, 
   3.717318132055279*^9}, 3.717494547216701*^9},
 CellID->1534125349],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corFunc", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", 
       RowBox[{"2", "+", 
        RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "denormalizeInvariants"}]}]], "Input",
 CellChangeTimes->{{3.712561422514517*^9, 3.712561423771929*^9}, {
  3.717317940062192*^9, 3.717317944019285*^9}, {3.7173181371748037`*^9, 
  3.7173181383339157`*^9}},
 CellID->2058793340],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["J", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{"{", "3", "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561385600848*^9, 3.712561424275694*^9, 
  3.7173179446316013`*^9, 3.717318138730755*^9},
 ImageSize->{518, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"corFunc", "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
     "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->1443075654],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"15", "/", "4"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "df"}], "-", 
    RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"9", "-", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "df"}], "-", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "-", 
      RowBox[{"2", " ", "df"}], "+", 
      RowBox[{"2", " ", "ds"}]}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "1"]}]], "Output",
 CellChangeTimes->{3.712561390712858*^9, 3.712561426011277*^9, 
  3.717317945879643*^9, 3.717318141737451*^9},
 ImageSize->{371, 72},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kin", "=", 
  RowBox[{"n3KinematicFactor", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ds", ",", "df", ",", 
      RowBox[{"3", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712561429786165*^9, 3.712561431076057*^9}, {
  3.7173179507731037`*^9, 3.717317953497664*^9}, {3.717318143959325*^9, 
  3.717318145309177*^9}},
 CellID->701839037],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["9", "2"], "-", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "2"]}], "+", "df", "-", "ds"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["11", "2"]}], "-", "df", "+", "ds"}], ")"}]}]]}]], "Output",\

 CellChangeTimes->{3.712561395282744*^9, 3.712561431829824*^9, 
  3.717317954895197*^9, 3.7173181457122793`*^9},
 ImageSize->{381, 34},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"str", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712561438100171*^9, 3.712561440851222*^9}, {
  3.7173181477452173`*^9, 3.7173181491483517`*^9}},
 CellID->62382359],

Cell[BoxData[
 RowBox[{"{", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], "}"}]], "Output",
 CellChangeTimes->{3.7125613960930443`*^9, 3.7125614413970118`*^9, 
  3.717317963585071*^9, 3.7173181495150833`*^9},
 ImageSize->{63, 19},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"res", " ", "/", "kin"}], ",", "str"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellID->111420630],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"15", "/", "4"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "df"}], "-", 
     RowBox[{"2", " ", "ds"}]}], ")"}], " ", 
   SubscriptBox["\[Lambda]", "1"]}], "}"}]], "Output",
 CellChangeTimes->{3.7125614007448807`*^9, 3.712561443724165*^9, 
  3.717317964363185*^9, 3.717318151410747*^9},
 ImageSize->{226, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"out", "==", "0"}], "//", "Thread"}], "//", "Solve"}]], "Input",
 CellID->1016685141],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ds", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "+", "df"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "\[Rule]", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.712561406788254*^9, 3.712561444707933*^9, 
  3.717317965528585*^9, 3.71731815211637*^9},
 ImageSize->{230, 32},
 ImageMargins->{{0, 0}, {0, 0}},
 ImageRegion->{{0, 1}, {0, 1}}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Permutation", "Section",
 CellChangeTimes->{{3.7174933153907433`*^9, 3.71749331719252*^9}, {
  3.717493784586515*^9, 3.717493793976733*^9}, {3.7174941633146687`*^9, 
  3.717494168153543*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Lambda]", 
    RowBox[{"<", 
     RowBox[{"\[Phi]", " ", "\[Psi]", " ", "\[CapitalPsi]"}], ">"}]], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], 
    SubscriptBox["\[Lambda]", 
     RowBox[{"<", 
      RowBox[{"\[Psi]", " ", "\[Phi]", " ", "\[CapitalPsi]"}], ">"}]]}]}], 
  TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.7174933554071703`*^9, 3.717493421312726*^9}, {
  3.717493817035771*^9, 3.717493825093824*^9}, {3.717494109374398*^9, 
  3.7174941277081413`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"l", ">", "10"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713077972231208*^9, 3.713077978652364*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"for", " ", "the", " ", 
   SuperscriptBox["\[CapitalPsi]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", "+", "1"}], ",", "l"}], ")"}]], " ", "operator"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.713078277119611*^9, 3.713078287923614*^9}, {
  3.717493881690979*^9, 3.7174938960979567`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kin", "=", 
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "ds", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "1"}], ",", "l"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.713078111930523*^9, 3.713078130330996*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corLHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "ds", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "1"}], ",", "l"}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", 
    SubscriptBox["\[Lambda]", "\[Psi]\[Phi]\[CapitalPsi]"]}]}]}]], "Input",
 CellChangeTimes->{{3.71307791438477*^9, 3.713078010810321*^9}, {
   3.713078050844201*^9, 3.713078071984805*^9}, 3.7130781905313463`*^9, {
   3.717493848894147*^9, 3.71749386481953*^9}, {3.717493922287456*^9, 
   3.7174939426709948`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "\[Psi]\[Phi]\[CapitalPsi]"]}]], "Output",
 CellChangeTimes->{
  3.717493865414753*^9, {3.717493900277939*^9, 3.7174939438542233`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corRHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "1"}], ",", "l"}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", 
    SubscriptBox["\[Lambda]", "\[Phi]\[Psi]\[CapitalPsi]"]}]}]}]], "Input",
 CellChangeTimes->{{3.7130780586606627`*^9, 3.713078092675126*^9}, 
   3.7130781938048763`*^9, {3.71749391901616*^9, 3.7174939471929626`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "\[Phi]\[Psi]\[CapitalPsi]"]}]], "Output",
 CellChangeTimes->{
  3.713078093438086*^9, 3.713078194280387*^9, {3.7174939306315117`*^9, 
   3.7174939477463417`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corLHS", "/", "kin"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"corRHS", "//", 
          RowBox[{"permutePoints", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "/", "kin"}]}], 
      "\[Equal]", "0"}], "//", "denormalizeInvariants"}], "//", 
    "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7130781443781157`*^9, 3.713078267772303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
   SubsuperscriptBox[
    OverscriptBox["K", "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SubscriptBox["\[Lambda]", "\[Phi]\[Psi]\[CapitalPsi]"]}], "-", 
     SubscriptBox["\[Lambda]", "\[Psi]\[Phi]\[CapitalPsi]"]}], ")"}]}], 
  "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.7130781480423517`*^9, 3.713078268062943*^9}, {
  3.717493933191635*^9, 3.717493948766629*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Lambda]", 
    RowBox[{"<", 
     RowBox[{"\[Phi]", " ", "\[Psi]", " ", 
      OverscriptBox["\[CapitalPsi]", "_"]}], ">"}]], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], 
    SubscriptBox["\[Lambda]", 
     RowBox[{"<", 
      RowBox[{"\[Psi]", " ", "\[Phi]", " ", 
       OverscriptBox["\[CapitalPsi]", "_"]}], ">"}]]}]}], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.7174933554071703`*^9, 3.717493421312726*^9}, {
  3.717493817035771*^9, 3.717493825093824*^9}, {3.717494090809143*^9, 
  3.717494150639806*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"for", " ", "the", " ", 
   RowBox[{"(", 
    RowBox[{"l", ",", 
     RowBox[{"l", "+", "1"}]}], ")"}], " ", "operator"}], "*)"}]], "Input",
 CellChangeTimes->{{3.713078277119611*^9, 3.713078301877657*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kin", "=", 
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "ds", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "1"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.713078111930523*^9, 3.713078130330996*^9}, {
  3.713078304154202*^9, 3.713078305979701*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corLHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "ds", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "1"}]}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", 
    SubscriptBox["\[Lambda]", "\[Psi]\[Phi]\[CapitalPsi]b"]}]}]}]], "Input",
 CellChangeTimes->{{3.71307791438477*^9, 3.713078010810321*^9}, {
   3.713078050844201*^9, 3.713078071984805*^9}, 3.7130781905313463`*^9, 
   3.713078317354398*^9, {3.7174939872605247`*^9, 3.7174939912629004`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "\[Psi]\[Phi]\[CapitalPsi]b"]}]], "Output",
 CellChangeTimes->{{3.713077984909451*^9, 3.713078013014201*^9}, {
   3.7130780523325777`*^9, 3.713078076821146*^9}, 3.713078190944249*^9, {
   3.713078309237752*^9, 3.713078321446507*^9}, 3.717494050224317*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corRHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "1"}]}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", 
    SubscriptBox["\[Lambda]", "\[Phi]\[Psi]\[CapitalPsi]b"]}]}]}]], "Input",
 CellChangeTimes->{{3.7130780586606627`*^9, 3.713078092675126*^9}, 
   3.7130781938048763`*^9, 3.713078319723524*^9, {3.717493995870805*^9, 
   3.717494004510338*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]], " ", 
  SubscriptBox["\[Lambda]", "\[Phi]\[Psi]\[CapitalPsi]b"]}]], "Output",
 CellChangeTimes->{3.713078093438086*^9, 3.713078194280387*^9, 
  3.7130783223451242`*^9, 3.717494050971013*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corLHS", "/", "kin"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"corRHS", "//", 
          RowBox[{"permutePoints", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "/", "kin"}]}], 
      "\[Equal]", "0"}], "//", "denormalizeInvariants"}], "//", 
    "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7130781443781157`*^9, 3.713078267772303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      SubscriptBox["\[Lambda]", "\[Phi]\[Psi]\[CapitalPsi]b"]}], "-", 
     SubscriptBox["\[Lambda]", "\[Psi]\[Phi]\[CapitalPsi]b"]}], ")"}]}], 
  "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.7130781480423517`*^9, 3.713078268062943*^9}, 
   3.7130783235606728`*^9, 3.717494074250259*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Permutation and Complex Conjugation", "Section",
 CellChangeTimes->{{3.717494169659837*^9, 3.717494183312819*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["\[Lambda]", 
    RowBox[{"<", 
     RowBox[{
      OverscriptBox["\[CapitalPsi]", "_"], " ", "\[Phi]", " ", 
      OverscriptBox["\[Psi]", "_"]}], " ", ">"}], "*"], "=", 
   SubscriptBox["\[Lambda]", 
    RowBox[{"<", 
     RowBox[{"\[Phi]", " ", "\[Psi]", " ", "\[CapitalPsi]"}], ">"}]]}], 
  TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.713078529206091*^9, 3.713078577450698*^9}, {
  3.7130786671308193`*^9, 3.713078670944579*^9}, {3.717493427414434*^9, 
  3.717493446259439*^9}, {3.717493507756456*^9, 3.717493569380426*^9}, {
  3.717493679757154*^9, 3.717493747263959*^9}, {3.7174942041853247`*^9, 
  3.7174942041857443`*^9}, {3.717494244017193*^9, 3.7174942700181417`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"l", ">", "10"}], "&&", 
    RowBox[{"l", 
     StyleBox["\[Element]", "TR"], 
     StyleBox["Integers", "TR"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713077972231208*^9, 3.713077978652364*^9}, {
  3.71307919879156*^9, 3.713079206478153*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"for", " ", "the", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"l", "+", "1"}], ",", "l"}], ")"}], " ", "operator"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.713078277119611*^9, 3.713078287923614*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kin", "=", 
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "ds", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713078111930523*^9, 3.713078130330996*^9}, {
  3.713078688843549*^9, 3.71307871577955*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corRHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "ds", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", 
    "\[Lambda]obsfb"}]}]}]], "Input",
 CellChangeTimes->{{3.71307791438477*^9, 3.713078010810321*^9}, {
   3.713078050844201*^9, 3.713078071984805*^9}, 3.7130781905313463`*^9, {
   3.713078721005005*^9, 3.71307874278985*^9}, {3.7130787857351294`*^9, 
   3.713078825557683*^9}}],

Cell[BoxData[
 RowBox[{"\[Lambda]obsfb", " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.713077984909451*^9, 3.713078013014201*^9}, {
   3.7130780523325777`*^9, 3.713078076821146*^9}, 3.713078190944249*^9, 
   3.713078840581612*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corLHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "1"}], ",", "l"}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", "\[Lambda]sfo"}]}]}]], "Input",\

 CellChangeTimes->{{3.7130780586606627`*^9, 3.713078092675126*^9}, 
   3.7130781938048763`*^9, {3.71307878247367*^9, 3.7130787881611977`*^9}, {
   3.713078864382752*^9, 3.7130788686740513`*^9}}],

Cell[BoxData[
 RowBox[{"\[Lambda]sfo", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.713078093438086*^9, 3.713078194280387*^9, 
  3.713078870720373*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"corLHS", "//", "applyConjugation"}], "//", 
           RowBox[{"permutePoints", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "//", 
          RowBox[{"permutePoints", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "/", "kin"}], "-", 
       RowBox[{"corRHS", "/", "kin"}]}], "\[Equal]", "0"}], "//", 
     "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
   "normalizeInvariants"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7130781443781157`*^9, 3.713078267772303*^9}, {
  3.713078886310678*^9, 3.7130789959684896`*^9}, {3.713079116798671*^9, 
  3.713079170056712*^9}, {3.713079210085519*^9, 3.713079222593111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]obsfb", "-", "\[Lambda]sfo"}], ")"}], " ", 
   SubsuperscriptBox[
    OverscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.7130781480423517`*^9, 3.713078268062943*^9}, {
   3.713078963052959*^9, 3.713078996554453*^9}, 3.713079117827539*^9, {
   3.713079210687245*^9, 3.713079223151773*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["\[Lambda]", 
    RowBox[{"<", 
     RowBox[{"\[Phi]", " ", "\[Psi]", "  ", 
      OverscriptBox["\[CapitalPsi]", "_"]}], ">"}], "*"], "=", 
   RowBox[{"-", 
    SubscriptBox["\[Lambda]", 
     RowBox[{"<", 
      RowBox[{"\[CapitalPsi]", " ", "\[Phi]", " ", 
       OverscriptBox["\[Psi]", "_"]}], ">"}]]}]}], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.713078529206091*^9, 3.713078577450698*^9}, {
  3.7130786671308193`*^9, 3.713078670944579*^9}, {3.717493427414434*^9, 
  3.717493446259439*^9}, {3.717493507756456*^9, 3.717493569380426*^9}, {
  3.717493679757154*^9, 3.717493747263959*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"for", " ", "the", " ", 
   RowBox[{"(", 
    RowBox[{"l", ",", 
     RowBox[{"l", "+", "1"}]}], ")"}], " ", "operator"}], "*)"}]], "Input",
 CellChangeTimes->{{3.713078277119611*^9, 3.713078287923614*^9}, {
  3.713079234307849*^9, 3.713079236145599*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kin", "=", 
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "ds", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "1"}], ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.713078111930523*^9, 3.713078130330996*^9}, {
  3.713078688843549*^9, 3.71307871577955*^9}, {3.713079238641923*^9, 
  3.713079242435491*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corRHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "ds", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "1"}], ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", "\[Lambda]osfb"}]}]}]], "Input",\

 CellChangeTimes->{{3.71307791438477*^9, 3.713078010810321*^9}, {
   3.713078050844201*^9, 3.713078071984805*^9}, 3.7130781905313463`*^9, {
   3.713078721005005*^9, 3.71307874278985*^9}, {3.7130787857351294`*^9, 
   3.713078825557683*^9}, {3.713079246768216*^9, 3.713079276948635*^9}}],

Cell[BoxData[
 RowBox[{"\[Lambda]osfb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.713077984909451*^9, 3.713078013014201*^9}, {
   3.7130780523325777`*^9, 3.713078076821146*^9}, 3.713078190944249*^9, 
   3.713078840581612*^9, 3.713079281820319*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"corLHS", "=", 
  RowBox[{
   RowBox[{"n3CorrelationFunction", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ds", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "1"}]}], "}"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "\[Rule]", "\[Lambda]sfob"}]}]}]], "Input",\

 CellChangeTimes->{{3.7130780586606627`*^9, 3.713078092675126*^9}, 
   3.7130781938048763`*^9, {3.71307878247367*^9, 3.7130787881611977`*^9}, {
   3.713078864382752*^9, 3.7130788686740513`*^9}, {3.7130792957532177`*^9, 
   3.713079316155025*^9}}],

Cell[BoxData[
 RowBox[{"\[Lambda]sfob", " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "df", "-", "ds", "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "df", "-", "ds", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "df", "+", "ds", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.713078093438086*^9, 3.713078194280387*^9, 3.713078870720373*^9, {
   3.713079296979443*^9, 3.713079316644546*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"corLHS", "//", "applyConjugation"}], "//", 
           RowBox[{"permutePoints", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "//", 
          RowBox[{"permutePoints", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "/", "kin"}], "-", 
       RowBox[{"corRHS", "/", "kin"}]}], "\[Equal]", "0"}], "//", 
     "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
   "normalizeInvariants"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7130781443781157`*^9, 3.713078267772303*^9}, {
  3.713078886310678*^9, 3.7130789959684896`*^9}, {3.713079116798671*^9, 
  3.713079170056712*^9}, {3.713079210085519*^9, 3.713079222593111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]osfb", "+", "\[Lambda]sfob"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.7130781480423517`*^9, 3.713078268062943*^9}, {
   3.713078963052959*^9, 3.713078996554453*^9}, 3.713079117827539*^9, {
   3.713079210687245*^9, 3.713079223151773*^9}, {3.713079300799542*^9, 
   3.713079317504223*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"CFTs4D_Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info963715073821-6911399"->{
  Cell[3316, 97, 286, 5, 40, "Print",ExpressionUUID->"081cbbb3-049f-4ef8-a22b-f5a9807f1540",
   CellTags->"Info963715073821-6911399"]},
 "Info173715431240-3941197"->{
  Cell[10774, 339, 415, 7, 60, "Print",ExpressionUUID->"019443b6-78f7-4eaf-978c-faed1f0f4e96",
   CellTags->"Info173715431240-3941197"]},
 "Info213715431300-3941197"->{
  Cell[17284, 520, 327, 6, 60, "Print",ExpressionUUID->"5b54693c-f675-4506-95d9-15bcc5216ee3",
   CellTags->"Info213715431300-3941197"]},
 "Info223715431307-3941197"->{
  Cell[20470, 614, 304, 5, 42, "Print",ExpressionUUID->"1d45b487-a892-41f3-97e6-48b26e64cc68",
   CellTags->"Info223715431307-3941197"]},
 "Info173715412986-5327080"->{
  Cell[24189, 728, 934, 14, 96, "Print",ExpressionUUID->"c6a6a22a-1cef-4ede-abc0-eece2b5baa90",
   CellTags->"Info173715412986-5327080"]},
 "Info293715431637-3941197"->{
  Cell[70919, 1873, 440, 7, 60, "Print",ExpressionUUID->"1309003b-3685-4686-ae38-30c57a3e8613",
   CellTags->"Info293715431637-3941197"]},
 "Info93715430898-3941197"->{
  Cell[114054, 2941, 637, 10, 78, "Print",ExpressionUUID->"47848f6f-2274-4ba5-8779-bdf31b2d7179",
   CellTags->"Info93715430898-3941197"]},
 "Info113716529821-6672377"->{
  Cell[178772, 4502, 392, 7, 45, "Print",ExpressionUUID->"865f9921-ba64-484b-8e22-0b64d16c0055",
   CellTags->"Info113716529821-6672377"],
  Cell[324796, 8362, 392, 7, 45, "Print",ExpressionUUID->"36dffd13-e570-4a1c-9372-7969ceea2b69",
   CellTags->"Info113716529821-6672377"]},
 "Info213716530169-6672377"->{
  Cell[181401, 4564, 459, 8, 69, "Print",ExpressionUUID->"ccd12e88-d22d-4140-acef-d9428cd8a0c2",
   CellTags->"Info213716530169-6672377"]},
 "Info483716533353-6672377"->{
  Cell[205917, 5135, 667, 11, 115, "Print",ExpressionUUID->"79eca9e8-8b31-485a-8b60-a85fea294b29",
   CellTags->"Info483716533353-6672377"],
  Cell[369230, 9468, 667, 11, 132, "Print",ExpressionUUID->"fb906e50-fee7-40c9-8aaa-4fa228ca3e95",
   CellTags->"Info483716533353-6672377"]},
 "Info803716536964-3113420"->{
  Cell[212626, 5317, 481, 8, 69, "Print",ExpressionUUID->"222f5c0f-1809-47e2-b7ad-d69c968bde9f",
   CellTags->"Info803716536964-3113420"],
  Cell[375775, 9650, 481, 8, 69, "Print",ExpressionUUID->"5132b8a8-3832-4df4-b1b8-e608d7aee83d",
   CellTags->"Info803716536964-3113420"]},
 "Info1233716538087-3113420"->{
  Cell[217935, 5443, 459, 8, 69, "Print",ExpressionUUID->"a6b90f6d-e443-4d22-b7e4-3a94a0a1a1d2",
   CellTags->"Info1233716538087-3113420"],
  Cell[379431, 9748, 459, 8, 69, "Print",ExpressionUUID->"8031e7e0-399e-420f-b94e-15990c5d40f5",
   CellTags->"Info1233716538087-3113420"]},
 "Info1163717331021-2306788"->{
  Cell[327482, 8427, 459, 8, 66, "Print",ExpressionUUID->"08e7c540-efd0-48c1-9414-3cb5d59ff778",
   CellTags->"Info1163717331021-2306788"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info963715073821-6911399", 657854, 18080},
 {"Info173715431240-3941197", 658021, 18083},
 {"Info213715431300-3941197", 658190, 18086},
 {"Info223715431307-3941197", 658359, 18089},
 {"Info173715412986-5327080", 658528, 18092},
 {"Info293715431637-3941197", 658698, 18095},
 {"Info93715430898-3941197", 658867, 18098},
 {"Info113716529821-6672377", 659038, 18101},
 {"Info213716530169-6672377", 659348, 18106},
 {"Info483716533353-6672377", 659519, 18109},
 {"Info803716536964-3113420", 659833, 18114},
 {"Info1233716538087-3113420", 660144, 18119},
 {"Info1163717331021-2306788", 660457, 18124}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 178, 4, 28, "Input",ExpressionUUID->"1cad5075-a327-4daf-89c4-93c2f5793ea4"],
Cell[739, 26, 476, 10, 48, "Input",ExpressionUUID->"5b41efd5-31e9-4354-806a-3bf0f7b8c4cb"],
Cell[1218, 38, 557, 14, 67, "Input",ExpressionUUID->"5beddf95-2541-475c-91ef-97487a77db48"],
Cell[CellGroupData[{
Cell[1800, 56, 157, 2, 67, "Chapter",ExpressionUUID->"7de9e28e-7aa5-42a8-8db3-988c48fd6d63"],
Cell[1960, 60, 450, 9, 32, "Input",ExpressionUUID->"09c8eed7-6ba4-42df-8c09-7aa39574aa3f"],
Cell[2413, 71, 523, 11, 32, "Input",ExpressionUUID->"3c5afaeb-4259-43bc-b7bd-34196cfe5086"],
Cell[CellGroupData[{
Cell[2961, 86, 168, 2, 35, "Subsubsection",ExpressionUUID->"f2b25000-511a-490e-bd04-939499e39251"],
Cell[CellGroupData[{
Cell[3154, 92, 159, 3, 28, "Input",ExpressionUUID->"1481e31c-490d-409f-a6e1-5f299d31e6da"],
Cell[3316, 97, 286, 5, 40, "Print",ExpressionUUID->"081cbbb3-049f-4ef8-a22b-f5a9807f1540",
 CellTags->"Info963715073821-6911399"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3639, 107, 871, 26, 28, "Input",ExpressionUUID->"dd5860d0-c53d-45d9-9f91-c08becf1bc2e"],
Cell[4513, 135, 495, 15, 35, "Output",ExpressionUUID->"15a3e13d-8fa1-4626-8b0c-9cb2a2e770d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5045, 155, 779, 23, 28, "Input",ExpressionUUID->"1d159cd9-5883-4b2f-baaf-417b81fb7275"],
Cell[5827, 180, 277, 7, 35, "Output",ExpressionUUID->"344a0fe9-1a58-48c5-89e2-d50c29f03234"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6141, 192, 690, 20, 28, "Input",ExpressionUUID->"cfc106e2-dfd7-4fa6-81fa-230c41313a55"],
Cell[6834, 214, 99, 2, 32, "Output",ExpressionUUID->"b622f203-af0a-481f-bce0-fad6824cd51e"]
}, Open  ]],
Cell[6948, 219, 669, 14, 28, "Input",ExpressionUUID->"416530a7-290e-44d5-b4b9-3dc3e6c8944b"],
Cell[CellGroupData[{
Cell[7642, 237, 868, 26, 28, "Input",ExpressionUUID->"69ffdda5-8f67-441f-9a78-5a6452e5e2e7"],
Cell[8513, 265, 465, 14, 35, "Output",ExpressionUUID->"088e3d17-d505-4dcb-b1bc-0d16f2cb0490"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9015, 284, 803, 24, 28, "Input",ExpressionUUID->"c0f2c2af-e11d-4279-a214-943b0f4e6fbe"],
Cell[9821, 310, 253, 6, 35, "Output",ExpressionUUID->"b4f503ea-7591-4dcc-9701-15918dd3ceb6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10123, 322, 357, 7, 29, "Subsubsection",ExpressionUUID->"7462cb81-2c38-4d9b-a941-8f30e4d9951f"],
Cell[CellGroupData[{
Cell[10505, 333, 266, 4, 32, "Input",ExpressionUUID->"e48f754a-b550-48ce-8afd-7991a0f2aa41"],
Cell[10774, 339, 415, 7, 60, "Print",ExpressionUUID->"019443b6-78f7-4eaf-978c-faed1f0f4e96",
 CellTags->"Info173715431240-3941197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11226, 351, 828, 17, 34, "Input",ExpressionUUID->"dfeec4c1-e0f3-42b3-aafb-384923e46bf6"],
Cell[12057, 370, 2194, 58, 52, "Output",ExpressionUUID->"0bcfe597-7e54-4038-a62e-ca1a104b9955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14288, 433, 605, 16, 34, "Input",ExpressionUUID->"c8167938-fc31-42fc-bc21-bd0af3b964b9"],
Cell[14896, 451, 2157, 59, 48, "Output",ExpressionUUID->"6662e2a2-c3e6-40da-9407-468e0d2581b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17090, 515, 191, 3, 32, "Input",ExpressionUUID->"1d4e33fb-d4c2-49d0-917a-cf357a4d8e6c"],
Cell[17284, 520, 327, 6, 60, "Print",ExpressionUUID->"5b54693c-f675-4506-95d9-15bcc5216ee3",
 CellTags->"Info213715431300-3941197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17648, 531, 389, 9, 32, "Input",ExpressionUUID->"c8abe089-e586-42ed-8b0c-874816e9d7e7"],
Cell[18040, 542, 2206, 62, 111, "Output",ExpressionUUID->"fe97a6aa-6044-42cd-879f-0694373e6aef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20283, 609, 184, 3, 32, "Input",ExpressionUUID->"573894b7-f65b-43b5-9518-9c8be7a93aeb"],
Cell[20470, 614, 304, 5, 42, "Print",ExpressionUUID->"1d45b487-a892-41f3-97e6-48b26e64cc68",
 CellTags->"Info223715431307-3941197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20811, 624, 417, 11, 34, "Input",ExpressionUUID->"d88a0f8b-d28e-494a-aef0-39533a977626"],
Cell[21231, 637, 2060, 60, 111, "Output",ExpressionUUID->"545be94d-390e-4d85-8578-5606b0dfb661"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23328, 702, 180, 3, 32, "Input",ExpressionUUID->"71f83690-bf4e-4ced-9682-ba2b6a58531a"],
Cell[23511, 707, 70, 1, 32, "Output",ExpressionUUID->"fe5b5558-a5c3-449e-a584-92bd10483c57"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23630, 714, 300, 4, 29, "Subsubsection",ExpressionUUID->"b09b89fa-f683-402e-9e3c-e8e67ff03345"],
Cell[CellGroupData[{
Cell[23955, 722, 231, 4, 32, "Input",ExpressionUUID->"9d48da23-2726-4a95-b1dc-1b2a73b3e4e0"],
Cell[24189, 728, 934, 14, 96, "Print",ExpressionUUID->"c6a6a22a-1cef-4ede-abc0-eece2b5baa90",
 CellTags->"Info173715412986-5327080"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25160, 747, 1134, 28, 53, "Input",ExpressionUUID->"139c4c0b-f966-4098-b89e-94fe8c59cb3f"],
Cell[26297, 777, 4376, 110, 116, "Output",ExpressionUUID->"032ce7a7-9982-4d8e-87d2-0c3554c6b816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30710, 892, 1141, 28, 53, "Input",ExpressionUUID->"30fc205c-04af-44c7-ada5-aada9e1fb1ed"],
Cell[31854, 922, 9747, 251, 248, "Output",ExpressionUUID->"899a0875-02c0-43b6-a046-56133c057880"]
}, Open  ]],
Cell[41616, 1176, 778, 21, 42, "Input",ExpressionUUID->"300e4a8f-51ba-4920-ba4f-91733d3611ab"],
Cell[CellGroupData[{
Cell[42419, 1201, 1325, 37, 54, "Input",ExpressionUUID->"279761ea-1d29-4d9b-8e37-62c3de1caa99"],
Cell[43747, 1240, 26952, 623, 555, "Output",ExpressionUUID->"ae8ab080-1834-4df0-8f0a-5dd2e2c164f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70736, 1868, 180, 3, 32, "Input",ExpressionUUID->"5866c008-5972-4c61-8c21-96e600841d29"],
Cell[70919, 1873, 440, 7, 60, "Print",ExpressionUUID->"1309003b-3685-4686-ae38-30c57a3e8613",
 CellTags->"Info293715431637-3941197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71396, 1885, 431, 11, 34, "Input",ExpressionUUID->"d59a0b2c-ee5e-46da-999e-4ce94af319b4"],
Cell[71830, 1898, 4386, 113, 129, "Output",ExpressionUUID->"f2599960-d8a5-4682-a25a-367dccd5b557"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76253, 2016, 247, 5, 32, "Input",ExpressionUUID->"533adbf5-4a03-4aaf-b9a9-c6b36a60dd41"],
Cell[76503, 2023, 9704, 257, 261, "Output",ExpressionUUID->"3e29337a-b536-4a99-9e9e-37a827f9c7f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86244, 2285, 246, 5, 32, "Input",ExpressionUUID->"9b00219e-981e-4124-a00d-0967c4051ef2"],
Cell[86493, 2292, 27340, 639, 562, "Output",ExpressionUUID->"f9632a74-1c1e-4ffd-a7ed-77196644f633"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113870, 2936, 181, 3, 32, "Input",ExpressionUUID->"ee68a0c2-8afb-474a-8550-09d7856df2e2"],
Cell[114054, 2941, 637, 10, 78, "Print",ExpressionUUID->"47848f6f-2274-4ba5-8779-bdf31b2d7179",
 CellTags->"Info93715430898-3941197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114728, 2956, 925, 26, 53, "Input",ExpressionUUID->"774522cf-0fc3-4c36-ae1a-66b986b3e8b5"],
Cell[115656, 2984, 4351, 114, 129, "Output",ExpressionUUID->"b1c99924-0475-467b-bd96-b8673d91f119"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120044, 3103, 1099, 27, 34, "Input",ExpressionUUID->"2ebb7fa4-a8f4-436d-8028-fa1bcc566f67"],
Cell[121146, 3132, 9965, 261, 261, "Output",ExpressionUUID->"698a0268-e3eb-4777-a2e1-f585bf1456c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131148, 3398, 1374, 38, 54, "Input",ExpressionUUID->"5cfc08d8-ec8a-41a3-8412-8b0d0140466a"],
Cell[132525, 3438, 27532, 642, 551, "Output",ExpressionUUID->"908d693f-483a-4c12-97aa-aaee4bfded9f"]
}, Closed]],
Cell[CellGroupData[{
Cell[160094, 4085, 300, 5, 71, "Input",ExpressionUUID->"0f5e1482-aa5f-47fd-8f27-4ba1ccfc1158"],
Cell[160397, 4092, 94, 1, 32, "Output",ExpressionUUID->"f8ed7a0d-d75a-40b0-9c52-63b6127439aa"],
Cell[160494, 4095, 94, 1, 32, "Output",ExpressionUUID->"d07feeff-0e6d-47f1-849e-933d47186b2c"],
Cell[160591, 4098, 94, 1, 32, "Output",ExpressionUUID->"8c942e71-3600-4c4c-abb6-4c406d6e666c"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[160746, 4106, 281, 4, 56, "Chapter",ExpressionUUID->"efe1bb1c-453c-4a78-81d5-0203408ff8f9"],
Cell[CellGroupData[{
Cell[161052, 4114, 302, 5, 64, "Subchapter",ExpressionUUID->"60814169-947d-4603-9b4d-856535cd1a33"],
Cell[161357, 4121, 449, 8, 54, "Text",ExpressionUUID->"f5181f59-bb4f-4976-b8aa-3a7e4b1f764b"],
Cell[161809, 4131, 1213, 26, 44, "Input",ExpressionUUID->"cb6c5bb7-17e6-4526-80f8-6a4135ea2447"],
Cell[CellGroupData[{
Cell[163047, 4161, 1143, 29, 44, "Input",ExpressionUUID->"cb74625d-fccb-48db-8e54-5c4bebfc9594"],
Cell[164193, 4192, 3225, 66, 46, "Output",ExpressionUUID->"33959c83-780d-406b-aede-282820e71cb8"]
}, Closed]],
Cell[CellGroupData[{
Cell[167455, 4263, 668, 17, 24, "Input",ExpressionUUID->"647d4c5e-54dd-4dcf-9ea7-353165e89813"],
Cell[168126, 4282, 2315, 41, 38, "Output",ExpressionUUID->"a5e9711f-5732-4ae2-9c2d-fb5d03b18295"]
}, Closed]],
Cell[CellGroupData[{
Cell[170478, 4328, 267, 6, 43, "Subsubsection",ExpressionUUID->"fb72e5df-d2c5-49cd-84ed-80d7d6966f93"],
Cell[170748, 4336, 786, 13, 80, "Text",ExpressionUUID->"72654e21-3bca-4fe7-aa75-1a8f326f1674"],
Cell[171537, 4351, 2539, 46, 67, "Input",ExpressionUUID->"4eea320d-c7ea-4b7c-8a74-2caa6edcc696"],
Cell[174079, 4399, 2673, 47, 67, "Input",ExpressionUUID->"aac692fe-f843-4b62-b503-822a586ae234"],
Cell[176755, 4448, 519, 10, 54, "Text",ExpressionUUID->"575d0ff4-36a1-4353-bfd3-2aae4c3da12d"],
Cell[177277, 4460, 364, 9, 28, "Input",ExpressionUUID->"aa58cf00-65dc-4e34-9eb5-a213926339bb"],
Cell[177644, 4471, 367, 9, 28, "Input",ExpressionUUID->"93a25407-d364-41fe-bd10-366d3f7e9a0e"],
Cell[178014, 4482, 544, 10, 54, "Text",ExpressionUUID->"4cbcabce-fc81-4348-b8c3-937cb629b671"],
Cell[CellGroupData[{
Cell[178583, 4496, 186, 4, 28, "Input",ExpressionUUID->"55beb991-c9d3-470c-a98f-08b2c58135e6"],
Cell[178772, 4502, 392, 7, 45, "Print",ExpressionUUID->"865f9921-ba64-484b-8e22-0b64d16c0055",
 CellTags->"Info113716529821-6672377"]
}, Closed]],
Cell[179179, 4512, 1101, 26, 24, "Input",ExpressionUUID->"ef89964f-275c-4b42-bb44-3811e71c556c"],
Cell[180283, 4540, 745, 12, 80, "Text",ExpressionUUID->"f46dacf1-0418-414b-867b-f7dcc61983bc"],
Cell[CellGroupData[{
Cell[181053, 4556, 345, 6, 28, "Input",ExpressionUUID->"3e3f93de-3f47-44d3-b533-d53695d476b1"],
Cell[181401, 4564, 459, 8, 69, "Print",ExpressionUUID->"ccd12e88-d22d-4140-acef-d9428cd8a0c2",
 CellTags->"Info213716530169-6672377"]
}, Closed]],
Cell[CellGroupData[{
Cell[181897, 4577, 786, 15, 24, "Input",ExpressionUUID->"fd9b8b03-250f-40ca-b559-0484d21cb0d1"],
Cell[182686, 4594, 2821, 75, 87, "Output",ExpressionUUID->"4d7b6aa9-e0dc-4f3d-a213-0b41aa37bf21"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[185556, 4675, 216, 5, 43, "Subsubsection",ExpressionUUID->"dd05a9e8-7d33-4ceb-9f6d-5c78a66a3b57"],
Cell[185775, 4682, 1191, 18, 184, "Text",ExpressionUUID->"2a8e6bb7-a958-4717-a48f-acca8b3a46cd"],
Cell[186969, 4702, 2389, 55, 114, "Input",ExpressionUUID->"890499df-13fa-4899-a63b-f70e8ab759d2"],
Cell[189361, 4759, 2358, 55, 114, "Input",ExpressionUUID->"b54fea9e-1e5f-479c-85ee-b9ef29296629"],
Cell[191722, 4816, 689, 11, 80, "Text",ExpressionUUID->"0e51e6c4-7cf5-485d-958e-d4ef7a19db25"],
Cell[192414, 4829, 2068, 40, 28, "Input",ExpressionUUID->"2ff91788-d7ea-4c3f-b787-f86f728fc40a"],
Cell[194485, 4871, 2156, 41, 28, "Input",ExpressionUUID->"139dba32-ee55-470f-8ff5-5887572033eb"],
Cell[196644, 4914, 1328, 24, 210, "Text",ExpressionUUID->"91f159a4-b557-4296-a700-27c4c7cc4d04"],
Cell[197975, 4940, 1030, 28, 46, "Input",ExpressionUUID->"c8eca3b2-465a-43f4-8fd1-9295b283ed3f"],
Cell[199008, 4970, 1363, 32, 31, "Input",ExpressionUUID->"ab847506-4c74-4e27-914d-2a1beaf31d76"],
Cell[200374, 5004, 1336, 31, 31, "Input",ExpressionUUID->"8f80571b-2ffb-4852-b286-c6ef855d34cf"],
Cell[201713, 5037, 966, 21, 69, "Input",ExpressionUUID->"78f48d5c-4e31-4788-8bfd-056309099409"],
Cell[202682, 5060, 1180, 25, 31, "Input",ExpressionUUID->"a4af387d-602f-4d6e-93f0-22f519268810"],
Cell[203865, 5087, 1149, 24, 31, "Input",ExpressionUUID->"b35befa2-9da1-43e9-8b37-a2116664d49a"],
Cell[205017, 5113, 639, 11, 54, "Text",ExpressionUUID->"f2447b4d-45f0-4393-bed1-a61fb0a822cc"],
Cell[CellGroupData[{
Cell[205681, 5128, 233, 5, 28, "Input",ExpressionUUID->"c0039252-23f1-4a2e-9812-a2ff507e3df8"],
Cell[205917, 5135, 667, 11, 115, "Print",ExpressionUUID->"79eca9e8-8b31-485a-8b60-a85fea294b29",
 CellTags->"Info483716533353-6672377"]
}, Closed]],
Cell[CellGroupData[{
Cell[206621, 5151, 873, 22, 24, "Input",ExpressionUUID->"f4e6121b-9774-4873-87ce-4ce1cdb1f83a"],
Cell[207497, 5175, 374, 8, 32, "Output",ExpressionUUID->"1d3ca530-d44b-4dd2-92bb-42ee41cc8b83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207908, 5188, 852, 21, 28, "Input",ExpressionUUID->"83272b64-db70-40aa-a746-38d191809871"],
Cell[208763, 5211, 386, 7, 32, "Output",ExpressionUUID->"0211f3cd-a0c0-4b5a-a025-9500bb8e246b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209186, 5223, 858, 21, 28, "Input",ExpressionUUID->"6819a864-70ff-4ceb-8c96-c0d671430a01"],
Cell[210047, 5246, 344, 7, 32, "Output",ExpressionUUID->"7e30495a-9854-4368-abea-33a346b207b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210428, 5258, 866, 21, 28, "Input",ExpressionUUID->"81607277-a842-4b51-85ab-acf6cde0c4ac"],
Cell[211297, 5281, 218, 5, 32, "Output",ExpressionUUID->"3eb6a4a7-84b4-43d8-a8a2-07af24a94b3e"]
}, Open  ]],
Cell[211530, 5289, 642, 11, 54, "Text",ExpressionUUID->"65203e62-765d-47e1-a491-efb4dcbb9aac"],
Cell[212175, 5302, 240, 5, 28, "Input",ExpressionUUID->"23080fb6-2636-4940-825d-9236209657f2"],
Cell[CellGroupData[{
Cell[212440, 5311, 183, 4, 28, "Input",ExpressionUUID->"193be0a2-cec9-4d75-9b71-1b42924f8267"],
Cell[212626, 5317, 481, 8, 69, "Print",ExpressionUUID->"222f5c0f-1809-47e2-b7ad-d69c968bde9f",
 CellTags->"Info803716536964-3113420"]
}, Closed]],
Cell[213122, 5328, 880, 20, 24, "Input",ExpressionUUID->"9878aaed-9cba-4afc-902a-10ad585cfce2"],
Cell[214005, 5350, 933, 21, 28, "Input",ExpressionUUID->"0be403e7-d47f-42a8-ac9b-2a4f473e1be9"],
Cell[214941, 5373, 912, 20, 28, "Input",ExpressionUUID->"a5c2a207-5f88-485a-a2c6-bfdc32378866"],
Cell[215856, 5395, 979, 21, 28, "Input",ExpressionUUID->"77c351e5-d66b-4a65-b025-7bbacd316969"],
Cell[216838, 5418, 817, 14, 54, "Text",ExpressionUUID->"97c97625-1cb4-4732-866a-5ba262ab9282"],
Cell[CellGroupData[{
Cell[217680, 5436, 252, 5, 28, "Input",ExpressionUUID->"a4ba779b-d450-4be2-af66-90e5c31f1558"],
Cell[217935, 5443, 459, 8, 69, "Print",ExpressionUUID->"a6b90f6d-e443-4d22-b7e4-3a94a0a1a1d2",
 CellTags->"Info1233716538087-3113420"]
}, Closed]],
Cell[CellGroupData[{
Cell[218431, 5456, 592, 13, 24, "Input",ExpressionUUID->"791e3c99-82e1-4dad-b408-84c0806c31d3"],
Cell[219026, 5471, 308, 6, 32, "Output",ExpressionUUID->"6c6d052d-debf-4ecf-8060-4fa3f96b82ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219371, 5482, 579, 13, 28, "Input",ExpressionUUID->"5315b864-7754-4b32-9b73-9e73fba18713"],
Cell[219953, 5497, 317, 6, 32, "Output",ExpressionUUID->"83fad07b-764f-4e6e-9a16-26a17a5b5a3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220307, 5508, 482, 12, 28, "Input",ExpressionUUID->"5d18473b-7150-402d-96d4-fcec3cc373fb"],
Cell[220792, 5522, 292, 6, 32, "Output",ExpressionUUID->"3161e082-c62d-4ed5-af6e-5ec0796e904a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221121, 5533, 534, 12, 28, "Input",ExpressionUUID->"64776920-a8e4-4183-a74b-e955f13abcaa"],
Cell[221658, 5547, 338, 7, 32, "Output",ExpressionUUID->"70963a85-1b5c-450b-acfb-3e5a81756ff1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[222045, 5560, 291, 7, 35, "Subsubsection",ExpressionUUID->"f154b562-a056-473a-8c09-b8cdcb9538e4"],
Cell[222339, 5569, 971, 20, 108, "Text",ExpressionUUID->"e7eedc8f-86d0-4eb9-8061-a548ed7dc91f"],
Cell[CellGroupData[{
Cell[223335, 5593, 531, 11, 32, "Input",ExpressionUUID->"231868ad-b6b4-4734-b062-dae524917c1e"],
Cell[223869, 5606, 3671, 100, 130, "Output",ExpressionUUID->"41a316bc-8e0a-4a67-b170-1ac76287c3f5"]
}, Closed]],
Cell[CellGroupData[{
Cell[227577, 5711, 737, 16, 26, "Input",ExpressionUUID->"e0abafa7-3789-4d61-b4e7-54968d74092d"],
Cell[228317, 5729, 6713, 190, 307, "Output",ExpressionUUID->"39ff701a-fde4-4707-bc0d-d7a5b33d743f"]
}, Closed]],
Cell[CellGroupData[{
Cell[235067, 5924, 646, 15, 26, "Input",ExpressionUUID->"88a26f45-0e06-4467-9a3a-7c7c25d2e2a6"],
Cell[235716, 5941, 3130, 90, 127, "Output",ExpressionUUID->"99f8b911-5308-41c2-8902-bee607cd12ed"]
}, Closed]],
Cell[CellGroupData[{
Cell[238883, 6036, 2043, 49, 92, "Input",ExpressionUUID->"61755d9d-d2d0-44ae-ba5b-8558572def10"],
Cell[240929, 6087, 2001, 55, 78, "Output",ExpressionUUID->"29d87961-3302-455d-992e-54e3a345a5e9"]
}, Open  ]],
Cell[242945, 6145, 682, 15, 34, "Input",ExpressionUUID->"bfa55710-fb84-4da6-a887-fb75ed106847"],
Cell[CellGroupData[{
Cell[243652, 6164, 960, 23, 53, "Input",ExpressionUUID->"0be09b9b-a03e-4fb0-b58f-488b4cbe5b74"],
Cell[244615, 6189, 285, 5, 32, "Output",ExpressionUUID->"d370dd0f-5a4b-424f-8211-5385cfae874d"]
}, Open  ]],
Cell[244915, 6197, 724, 16, 34, "Input",ExpressionUUID->"cbc4402a-7805-4c46-97e4-fcc9f79b25af"],
Cell[CellGroupData[{
Cell[245664, 6217, 2194, 50, 84, "Input",ExpressionUUID->"6409b771-877e-47ff-84ca-acb5cad0011e"],
Cell[247861, 6269, 980, 14, 32, "Output",ExpressionUUID->"be837eab-11b4-42e5-ad8f-2e53d0d6c411"]
}, Open  ]],
Cell[248856, 6286, 1142, 29, 125, "Input",ExpressionUUID->"47263002-83ec-417f-8c18-062b0e271138"]
}, Closed]],
Cell[CellGroupData[{
Cell[250035, 6320, 237, 6, 43, "Subsubsection",ExpressionUUID->"557d2f56-be9e-4c62-aaf9-8bba84443b68"],
Cell[250275, 6328, 987, 16, 49, "Text",ExpressionUUID->"9accfe53-b3c0-4c76-a9e8-32b1440cab82"],
Cell[251265, 6346, 921, 24, 41, "Input",ExpressionUUID->"5de14792-834a-45a4-9c3e-00eaded6d668"],
Cell[252189, 6372, 953, 25, 48, "Input",ExpressionUUID->"9a307112-f9b3-4163-ad7e-d2e4f3b115c6"],
Cell[253145, 6399, 3541, 89, 186, "Input",ExpressionUUID->"cb5083a9-11f6-44c4-a841-53422454ba3d"],
Cell[256689, 6490, 3920, 96, 186, "Input",ExpressionUUID->"c788c076-acc6-4a4e-a63c-7b8cc22250b1"],
Cell[260612, 6588, 1321, 21, 49, "Text",ExpressionUUID->"8b4784a2-b8d4-4595-a17c-1ea6e7f2132e"],
Cell[261936, 6611, 639, 15, 34, "Input",ExpressionUUID->"54227cc8-df27-4462-a388-fd0a2dcc4d28"],
Cell[262578, 6628, 227, 6, 34, "Input",ExpressionUUID->"d563b676-132c-408d-85d8-2cc201f25150"],
Cell[262808, 6636, 398, 9, 34, "Input",ExpressionUUID->"360fbfb3-4a4b-4f9d-aeb0-fb7819503f5b"],
Cell[263209, 6647, 1370, 41, 57, "Input",ExpressionUUID->"b1b25dbe-a979-439b-9e89-65e1b7ae0cb4"],
Cell[264582, 6690, 781, 23, 57, "Input",ExpressionUUID->"5c5e086e-b2b4-48fe-844d-121433414043"],
Cell[265366, 6715, 613, 18, 80, "Input",ExpressionUUID->"1eb56d11-3352-4208-bb3d-159ebaa54713"],
Cell[265982, 6735, 255, 7, 34, "Input",ExpressionUUID->"4b9f7b06-0d98-40b0-a44e-47bca7c2f434"],
Cell[266240, 6744, 278, 7, 34, "Input",ExpressionUUID->"f8412854-76a3-4dd6-a4a8-22faedebb81e"],
Cell[266521, 6753, 1362, 37, 65, "Input",ExpressionUUID->"6882564f-0444-4042-9203-d4a1ba730cf5"],
Cell[267886, 6792, 148, 3, 32, "Input",ExpressionUUID->"36747559-2eb8-4f24-a553-d81588c650ad"],
Cell[268037, 6797, 349, 8, 34, "Input",ExpressionUUID->"f61cff3f-01c7-4b01-8d4f-d339415a4ae8"],
Cell[268389, 6807, 1370, 41, 57, "Input",ExpressionUUID->"d28bd265-96f3-42bd-b48a-5c22b26ea0a4"],
Cell[269762, 6850, 781, 23, 57, "Input",ExpressionUUID->"5a146a52-983b-40be-af65-e9675cebaefc"],
Cell[270546, 6875, 613, 18, 80, "Input",ExpressionUUID->"75defaac-e7e6-4f6f-b151-22638736d4f0"],
Cell[271162, 6895, 255, 7, 34, "Input",ExpressionUUID->"9f9714fb-fc30-46d9-abfc-c16f4d06d855"],
Cell[271420, 6904, 205, 5, 34, "Input",ExpressionUUID->"4cba45c9-5192-4584-a6e1-cca3bded0f79"]
}, Closed]],
Cell[CellGroupData[{
Cell[271662, 6914, 165, 3, 36, "Subsubsection",ExpressionUUID->"e8b5eaf5-234d-42e9-b302-3a739d906b22"],
Cell[271830, 6919, 222, 5, 28, "Input",ExpressionUUID->"36b159d3-cce9-49b4-95d0-5d0c224465ee"],
Cell[272055, 6926, 1840, 49, 66, "Input",ExpressionUUID->"2a4b7bfc-a879-4f2e-84e7-61204998fda9"],
Cell[273898, 6977, 1778, 49, 66, "Input",ExpressionUUID->"7f7d5bc6-7a3b-44bd-a8f9-6f99114209e5"],
Cell[275679, 7028, 1100, 30, 66, "Input",ExpressionUUID->"74a5f5fa-a610-49da-8456-d62a1b08cc07"],
Cell[276782, 7060, 1103, 30, 66, "Input",ExpressionUUID->"27cdb38e-f6b0-47e5-975c-8d37c63636a9"],
Cell[277888, 7092, 3209, 96, 48, "Input",ExpressionUUID->"09f7130e-b5e7-412a-ac23-e11e60c4766d"],
Cell[CellGroupData[{
Cell[281122, 7192, 737, 20, 36, "Input",ExpressionUUID->"89833eaf-49b2-42c5-88e4-7b74976a106e"],
Cell[281862, 7214, 203, 4, 32, "Output",ExpressionUUID->"b4f327fb-d397-4d97-81eb-1a227449f916"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282102, 7223, 692, 20, 36, "Input",ExpressionUUID->"844eaad5-6048-47da-8af6-d39e32f78a93"],
Cell[282797, 7245, 178, 3, 32, "Output",ExpressionUUID->"288bf9f5-960f-4fa9-8c76-8d005ade9fd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283012, 7253, 662, 19, 36, "Input",ExpressionUUID->"cdac242f-f136-48d4-bc82-b6c3aecca638"],
Cell[283677, 7274, 130, 3, 32, "Output",ExpressionUUID->"5c739cbc-7202-46b2-ba60-69d2b80304dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283844, 7282, 670, 19, 36, "Input",ExpressionUUID->"58cdaa61-b2a2-4cb6-a812-6e92cdb11745"],
Cell[284517, 7303, 154, 3, 32, "Output",ExpressionUUID->"b0c5aa1b-1e04-4404-a45f-24932197482f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[284732, 7313, 302, 5, 48, "Subchapter",ExpressionUUID->"a2a9c35f-cd46-4e67-a81d-31af272b4a13"],
Cell[285037, 7320, 717, 18, 44, "Input",ExpressionUUID->"8842067f-c9ed-4218-94e3-773e450e7f2e"],
Cell[285757, 7340, 726, 17, 28, "Input",ExpressionUUID->"d593f765-a6ff-4ef3-8074-140aeb09e273"],
Cell[CellGroupData[{
Cell[286508, 7361, 1084, 28, 44, "Input",ExpressionUUID->"96d766b7-2c61-42bc-8ccd-0e899df83823"],
Cell[287595, 7391, 3304, 67, 46, "Output",ExpressionUUID->"e17cea10-bda8-490b-b128-c4dd97ae55c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290936, 7463, 611, 16, 28, "Input",ExpressionUUID->"70d78188-b4eb-44b1-9167-6a51a7b6e750"],
Cell[291550, 7481, 2384, 42, 38, "Output",ExpressionUUID->"4dc7fa8b-b879-4edd-99d6-2163b6003631"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293971, 7528, 161, 3, 53, "Subsection",ExpressionUUID->"422e2057-80c1-425e-9997-ef8f9d8e5c51"],
Cell[294135, 7533, 1511, 43, 93, "Input",ExpressionUUID->"0e4c2dd9-dbdd-426a-8532-3e4a840c0868"],
Cell[295649, 7578, 717, 23, 32, "Input",ExpressionUUID->"4ab74c69-71af-4424-8cdc-56163bec0843"],
Cell[296369, 7603, 219, 6, 34, "Input",ExpressionUUID->"0455d0b8-9dc4-4193-a809-cd122fc30f93"],
Cell[296591, 7611, 2126, 57, 76, "Input",ExpressionUUID->"e4ca2be7-b712-4796-b0b2-7edd304fe1b4"],
Cell[298720, 7670, 546, 15, 34, "Input",ExpressionUUID->"fd623570-671f-4416-9fdd-0b1323c8f4f3"],
Cell[299269, 7687, 3238, 83, 132, "Input",ExpressionUUID->"1abe09f5-01b9-4808-8cba-f0e60d6460f5"],
Cell[302510, 7772, 2863, 70, 104, "Input",ExpressionUUID->"7ecfc3d8-6c88-4ce0-80b7-d88e30838024"],
Cell[305376, 7844, 751, 18, 34, "Input",ExpressionUUID->"191c7430-0980-4d84-8061-f7f53b2f0e53"],
Cell[306130, 7864, 535, 16, 34, "Input",ExpressionUUID->"58ead87c-4bc8-4736-9e14-932778744bd6"],
Cell[306668, 7882, 362, 11, 34, "Input",ExpressionUUID->"77c5e02e-e19d-4a38-8df1-ad2616126780"],
Cell[307033, 7895, 1030, 25, 34, "Input",ExpressionUUID->"7cfcfac3-d481-478d-9783-8a8a2023af50"],
Cell[308066, 7922, 554, 16, 34, "Input",ExpressionUUID->"d6213980-f1ac-41a7-8048-6e3fbe51c2fe"],
Cell[CellGroupData[{
Cell[308645, 7942, 318, 6, 32, "Input",ExpressionUUID->"1d3e3d8a-a0c6-41b2-b10e-ff1cda2caa06"],
Cell[308966, 7950, 1711, 51, 54, "Output",ExpressionUUID->"305ae735-35f8-42c0-8116-61da5a5be650"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310714, 8006, 291, 8, 34, "Input",ExpressionUUID->"955d7f54-318b-4241-a5be-2d52d472c1b7"],
Cell[311008, 8016, 972, 32, 53, "Output",ExpressionUUID->"3e166f68-09e4-49dd-b5a5-7d3bf8e8c932"]
}, Open  ]],
Cell[311995, 8051, 1855, 56, 140, "Text",ExpressionUUID->"dade1537-d512-4a1c-a187-928801e5ac90"],
Cell[313853, 8109, 3966, 88, 175, "Input",ExpressionUUID->"f26eae1e-15ea-46fe-82cb-3ace70deea99"],
Cell[317822, 8199, 3514, 77, 107, "Input",ExpressionUUID->"922270cd-dffb-4a9b-9529-3d2194d31495"],
Cell[321339, 8278, 254, 5, 49, "Text",ExpressionUUID->"d757709a-0884-4fca-9eac-768e85dfaf0c"],
Cell[321596, 8285, 898, 19, 34, "Input",ExpressionUUID->"688c7fad-6df5-4edb-8b6f-cbdae5b0ab92"],
Cell[322497, 8306, 353, 6, 49, "Text",ExpressionUUID->"b32152d3-5c93-43c4-8acf-42b67b48bd0c"],
Cell[322853, 8314, 1358, 29, 34, "Input",ExpressionUUID->"fc1afeeb-0b8d-4786-8463-d453aae33475"],
Cell[324214, 8345, 368, 7, 49, "Text",ExpressionUUID->"ccb8bef1-e672-488d-94e4-1ecba6713d4d"],
Cell[CellGroupData[{
Cell[324607, 8356, 186, 4, 32, "Input",ExpressionUUID->"da8de6d0-b346-4a12-9bae-6c8c3c06ceb4"],
Cell[324796, 8362, 392, 7, 45, "Print",ExpressionUUID->"36dffd13-e570-4a1c-9372-7969ceea2b69",
 CellTags->"Info113716529821-6672377"]
}, Open  ]],
Cell[325203, 8372, 1261, 30, 34, "Input",ExpressionUUID->"289b0a93-2291-4117-a520-15afcfe019c3"],
Cell[326467, 8404, 642, 11, 71, "Text",ExpressionUUID->"ad6ec471-7e88-49c9-bc34-e5d1f3631d61"],
Cell[CellGroupData[{
Cell[327134, 8419, 345, 6, 32, "Input",ExpressionUUID->"540146ba-ed61-41e5-a160-a2af5c160785"],
Cell[327482, 8427, 459, 8, 66, "Print",ExpressionUUID->"08e7c540-efd0-48c1-9414-3cb5d59ff778",
 CellTags->"Info1163717331021-2306788"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327978, 8440, 894, 16, 34, "Input",ExpressionUUID->"a3232860-ff43-4486-aa3a-1537f18f5611"],
Cell[328875, 8458, 2870, 74, 92, "Output",ExpressionUUID->"ff92323c-392e-496b-a4fc-d5f1d7477748"]
}, Open  ]],
Cell[331760, 8535, 507, 9, 49, "Text",ExpressionUUID->"c02eaf2d-1c3f-4bc7-bff0-ac74305a97c6"],
Cell[332270, 8546, 1568, 43, 77, "Input",ExpressionUUID->"68412915-47b6-4314-873f-844105edfe53"],
Cell[333841, 8591, 1789, 46, 57, "Input",ExpressionUUID->"13fe933f-80e5-4b5d-a8fa-51f9df730ed9"],
Cell[CellGroupData[{
Cell[335655, 8641, 1756, 44, 57, "Input",ExpressionUUID->"33c9834e-5330-4617-aa28-e93df03693a6"],
Cell[337414, 8687, 1065, 28, 50, "Output",ExpressionUUID->"05515d0a-96fd-4af7-a71b-f0bf637cc405"]
}, Open  ]],
Cell[338494, 8718, 311, 7, 34, "Input",ExpressionUUID->"0950a533-f13e-468e-86e6-7d45e47128c1"]
}, Closed]],
Cell[CellGroupData[{
Cell[338842, 8730, 159, 3, 37, "Subsection",ExpressionUUID->"ba6aa4cd-82f5-4d37-9596-254c24630a4d"],
Cell[339004, 8735, 1462, 43, 64, "Input",ExpressionUUID->"d44f430f-d845-4f1b-8677-f1f8635d2c5b"],
Cell[340469, 8780, 738, 14, 116, "Text",ExpressionUUID->"c568dd8a-d215-4324-9865-b3e6f3b44092"],
Cell[341210, 8796, 2324, 54, 114, "Input",ExpressionUUID->"5f3f38d5-0219-41c6-b8ff-bc2533d92f0d"],
Cell[343537, 8852, 2293, 55, 114, "Input",ExpressionUUID->"61e1f268-55e8-4a12-8d00-f812b937f654"],
Cell[345833, 8909, 540, 10, 94, "Text",ExpressionUUID->"eea4dd6f-695e-41b4-ba9c-600be1235a51"],
Cell[346376, 8921, 2646, 55, 48, "Input",ExpressionUUID->"763deb0c-cf33-43df-9c64-4e3952e41385"],
Cell[349025, 8978, 2658, 55, 48, "Input",ExpressionUUID->"c665a87f-56c1-4552-bd8f-473507b9d4b2"],
Cell[351686, 9035, 1618, 32, 140, "Text",ExpressionUUID->"4c1c3f30-c892-4ea3-aaac-f13488cb629b"],
Cell[353307, 9069, 1883, 50, 53, "Input",ExpressionUUID->"b8b422ae-cc7e-47bb-9128-99e4b6aafd72"],
Cell[355193, 9121, 1844, 49, 53, "Input",ExpressionUUID->"3b2948e2-ed03-4994-9107-48f0d9d2a56c"],
Cell[357040, 9172, 1097, 31, 34, "Input",ExpressionUUID->"d360ad18-10f7-4c1f-a093-1b999a543eeb"],
Cell[358140, 9205, 1107, 31, 34, "Input",ExpressionUUID->"e579dfe7-2ff4-4984-b4bc-9c98bb2cdd44"],
Cell[359250, 9238, 1228, 19, 115, "Text",ExpressionUUID->"f6473f72-42f8-43fa-80ab-07b72ed441c8"],
Cell[360481, 9259, 448, 10, 34, "Input",ExpressionUUID->"1b256ebb-6d59-457a-ad87-624532fae6c0"],
Cell[360932, 9271, 406, 9, 34, "Input",ExpressionUUID->"c38c14eb-3a0e-4d7b-b868-146af1f6fb35"],
Cell[361341, 9282, 825, 20, 50, "Input",ExpressionUUID->"770c4a54-a0ae-4114-86b5-daad3a545da6"],
Cell[362169, 9304, 1265, 27, 34, "Input",ExpressionUUID->"0a285a46-bedc-45e9-9533-cd1d67737cd0"],
Cell[363437, 9333, 1243, 27, 34, "Input",ExpressionUUID->"f1b93de8-598d-4e78-9d70-daa25b12e0a1"],
Cell[364683, 9362, 576, 11, 71, "Text",ExpressionUUID->"19ff8e2e-c40d-4c33-924e-af2ad7a099fb"],
Cell[365262, 9375, 1167, 22, 34, "Input",ExpressionUUID->"2826e11b-32e8-4fa8-b993-40a63435c994"],
Cell[366432, 9399, 1067, 20, 34, "Input",ExpressionUUID->"e2156004-3a6f-457d-8ec5-64e3a8957688"],
Cell[367502, 9421, 436, 6, 49, "Text",ExpressionUUID->"5d7f3d7c-a33e-4e3b-a867-3703626e0ff2"],
Cell[367941, 9429, 304, 8, 34, "Input",ExpressionUUID->"d5f76727-45b7-4ae2-a15a-c57c591cd8c3"],
Cell[368248, 9439, 320, 8, 34, "Input",ExpressionUUID->"2c95775f-afbb-471c-a05d-bff154a40000"],
Cell[368571, 9449, 398, 8, 49, "Text",ExpressionUUID->"7443fcb1-8401-40d6-bd52-6c804c75e6f2"],
Cell[CellGroupData[{
Cell[368994, 9461, 233, 5, 32, "Input",ExpressionUUID->"61e26b8c-394c-4fdd-8ff1-deefb7aa2f1d"],
Cell[369230, 9468, 667, 11, 132, "Print",ExpressionUUID->"fb906e50-fee7-40c9-8aaa-4fa228ca3e95",
 CellTags->"Info483716533353-6672377"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369934, 9484, 575, 14, 34, "Input",ExpressionUUID->"1d81924c-cbb2-4aaf-9609-acd20cf39ad7"],
Cell[370512, 9500, 485, 9, 34, "Output",ExpressionUUID->"a993dfcf-da50-48c0-b423-1b4a7988c6f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371034, 9514, 426, 12, 34, "Input",ExpressionUUID->"abe21ccf-3715-443a-af62-571a2970cf3f"],
Cell[371463, 9528, 339, 7, 34, "Output",ExpressionUUID->"570a648c-5919-445e-ae45-af7bd1c84275"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371839, 9540, 691, 17, 34, "Input",ExpressionUUID->"6ca771e4-196c-4b0f-817f-bfb3851d9585"],
Cell[372533, 9559, 201, 4, 32, "Output",ExpressionUUID->"26ba845d-7f7c-44ee-90e2-e12e1f1f3ecb"]
}, Open  ]],
Cell[372749, 9566, 742, 16, 28, "Input",ExpressionUUID->"8587f0d9-b5af-423c-aaec-c0989120a67a"],
Cell[CellGroupData[{
Cell[373516, 9586, 677, 16, 28, "Input",ExpressionUUID->"e4df3adf-a107-43a7-9ff9-7142feb91cbf"],
Cell[374196, 9604, 267, 5, 32, "Output",ExpressionUUID->"833b4917-4b60-4af6-aea6-9375fb0aa463"]
}, Open  ]],
Cell[374478, 9612, 488, 12, 28, "Input",ExpressionUUID->"4bd5363b-ebac-4e9e-a7fa-8792af81aac2"],
Cell[374969, 9626, 352, 7, 50, "Text",ExpressionUUID->"626b9f7b-2fbb-46fd-ad03-b0ce4a40f47c"],
Cell[375324, 9635, 240, 5, 28, "Input",ExpressionUUID->"c07e6b06-86ad-4192-ac81-a546b233926e"],
Cell[CellGroupData[{
Cell[375589, 9644, 183, 4, 28, "Input",ExpressionUUID->"e9baf31b-0e5e-4c6b-9fd9-b4a63b61f986"],
Cell[375775, 9650, 481, 8, 69, "Print",ExpressionUUID->"5132b8a8-3832-4df4-b1b8-e608d7aee83d",
 CellTags->"Info803716536964-3113420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376293, 9663, 904, 21, 28, "Input",ExpressionUUID->"8d671ae0-6fc9-4307-922e-6d9e8a9bf0f0"],
Cell[377200, 9686, 414, 8, 32, "Output",ExpressionUUID->"67d07aec-2dd8-492a-b1ff-bd6d2a02dfa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377651, 9699, 625, 17, 28, "Input",ExpressionUUID->"155dd168-bd77-4337-9707-1d9215d43d49"],
Cell[378279, 9718, 362, 7, 32, "Output",ExpressionUUID->"68378cee-4f8f-4133-b2c0-f182489bab55"]
}, Open  ]],
Cell[378656, 9728, 495, 9, 50, "Text",ExpressionUUID->"569fe217-f941-42e5-a261-1ea6c14c8300"],
Cell[CellGroupData[{
Cell[379176, 9741, 252, 5, 28, "Input",ExpressionUUID->"1fb2a4de-28a1-4d52-8c80-fe915101871e"],
Cell[379431, 9748, 459, 8, 69, "Print",ExpressionUUID->"8031e7e0-399e-420f-b94e-15990c5d40f5",
 CellTags->"Info1233716538087-3113420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379927, 9761, 541, 12, 28, "Input",ExpressionUUID->"1f73ac64-a75b-4635-a68c-885ea37e9ad4"],
Cell[380471, 9775, 452, 8, 32, "Output",ExpressionUUID->"826e3248-2e5b-44c2-ba3a-28de29a4b246"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380960, 9788, 469, 11, 28, "Input",ExpressionUUID->"f9463c1b-4d3d-4481-94d0-faab4d3d67af"],
Cell[381432, 9801, 489, 9, 32, "Output",ExpressionUUID->"c6b5926d-bd2c-4b75-bb63-958b82efe6ce"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[381970, 9816, 221, 5, 37, "Subsection",ExpressionUUID->"e8d0733a-4162-40de-980b-d767f62cdd2d"],
Cell[382194, 9823, 1072, 18, 94, "Text",ExpressionUUID->"3579bc8d-c190-43fa-b8fb-d9827d8524c5"],
Cell[383269, 9843, 553, 12, 28, "Input",ExpressionUUID->"ebd4c26f-9d75-4a32-af37-9227243fbdd1"],
Cell[383825, 9857, 1284, 30, 28, "Input",ExpressionUUID->"21099f62-1f96-48dc-bd81-b492a550194e"],
Cell[385112, 9889, 3168, 79, 48, "Input",ExpressionUUID->"cd63d5c5-cb26-46c6-a671-ff4a41487f49"],
Cell[388283, 9970, 918, 23, 28, "Input",ExpressionUUID->"e756e9d3-35c0-4211-9736-b66998d6714b"],
Cell[CellGroupData[{
Cell[389226, 9997, 866, 21, 28, "Input",ExpressionUUID->"10be5cd5-f88d-4199-8690-545a28c03ae4"],
Cell[390095, 10020, 2821, 82, 128, "Output",ExpressionUUID->"90e627d2-6231-4256-b77e-b515a7e0015d"]
}, Closed]],
Cell[CellGroupData[{
Cell[392953, 10107, 562, 17, 24, "Input",ExpressionUUID->"6c170dec-18e6-4e08-a2b8-75fd2a9fd773"],
Cell[393518, 10126, 2582, 80, 128, "Output",ExpressionUUID->"44df7db2-d2e3-4136-a2eb-a0de33288be2"]
}, Closed]],
Cell[396115, 10209, 1421, 28, 68, "Text",ExpressionUUID->"b4c76022-1eee-4f6f-be01-e7e496df7c94"],
Cell[397539, 10239, 1623, 46, 98, "Input",ExpressionUUID->"e7ac936e-2970-4e35-900a-959d0675f199"],
Cell[CellGroupData[{
Cell[399187, 10289, 529, 11, 48, "Input",ExpressionUUID->"cf335031-f1cd-41b8-b8d7-a792adf20e06"],
Cell[399719, 10302, 405, 6, 32, "Output",ExpressionUUID->"d0625292-695d-4112-83a4-af153b2becc2"],
Cell[400127, 10310, 741, 18, 59, "Output",ExpressionUUID->"60f7a875-158f-478a-9157-65f6bdc018fe"]
}, Open  ]],
Cell[400883, 10331, 775, 13, 50, "Text",ExpressionUUID->"3dbc89dd-4997-4fc3-9b38-00d54250fc4c"],
Cell[401661, 10346, 562, 15, 28, "Input",ExpressionUUID->"4015062a-7ed4-4b63-919c-9fda18821000"],
Cell[402226, 10363, 2676, 71, 48, "Input",ExpressionUUID->"87cd4466-34ab-4bec-ac69-3ff9dbc48c1f"],
Cell[CellGroupData[{
Cell[404927, 10438, 964, 25, 28, "Input",ExpressionUUID->"cf0fc784-281c-48cd-a540-82392b18e1b3"],
Cell[405894, 10465, 5478, 161, 308, "Output",ExpressionUUID->"f0a045fb-c56b-417d-965d-ef0bd31fbead"]
}, Closed]],
Cell[CellGroupData[{
Cell[411409, 10631, 897, 25, 24, "Input",ExpressionUUID->"e36788a1-7b29-42f1-a95a-114afa14f970"],
Cell[412309, 10658, 3117, 92, 191, "Output",ExpressionUUID->"dff38052-b399-406f-a3e4-5121b88ae17f"]
}, Closed]],
Cell[415441, 10753, 2128, 34, 156, "Text",ExpressionUUID->"bdb9bede-6aef-4ad0-a56c-8895edbf2366"],
Cell[417572, 10789, 780, 19, 28, "Input",ExpressionUUID->"e8e5dd20-e65b-41ce-8735-49355fa1521c"],
Cell[418355, 10810, 548, 15, 28, "Input",ExpressionUUID->"253db699-f25a-40fc-80a0-5f9a8f354587"],
Cell[418906, 10827, 622, 16, 28, "Input",ExpressionUUID->"43e60f52-765c-4e18-b46d-9969e2db01ec"],
Cell[419531, 10845, 291, 8, 28, "Input",ExpressionUUID->"0d27e82d-4c6d-47e9-a018-b656c46e8744"],
Cell[419825, 10855, 709, 18, 28, "Input",ExpressionUUID->"59e79bf6-0c38-4f54-846e-7e98631e4915"],
Cell[420537, 10875, 259, 6, 28, "Input",ExpressionUUID->"8211f1e7-f71e-4053-b976-33284e549608"],
Cell[CellGroupData[{
Cell[420821, 10885, 96, 0, 28, "Input",ExpressionUUID->"3947150a-9c2b-4ff0-8eff-55e07dc78e52"],
Cell[420920, 10887, 6138, 173, 270, "Output",ExpressionUUID->"bf75a464-71d6-4e4b-9a84-3b0b0de6e775"]
}, Open  ]],
Cell[427073, 11063, 1862, 28, 116, "Text",ExpressionUUID->"6ac5b47d-f6da-4b83-9c5e-e18c7df67c63"]
}, Closed]],
Cell[CellGroupData[{
Cell[428972, 11096, 219, 5, 37, "Subsection",ExpressionUUID->"91453894-0ed3-4966-84ab-c0afe96627c0"],
Cell[429194, 11103, 987, 16, 50, "Text",ExpressionUUID->"5a42b40b-db3a-45f1-992e-c67dcf97b573"],
Cell[430184, 11121, 1667, 40, 67, "Input",ExpressionUUID->"ae8133d9-9f8d-4d2e-b200-98dc199b1ac7"],
Cell[431854, 11163, 768, 19, 67, "Input",ExpressionUUID->"fa6d06f1-189d-426f-8819-e6142cee53bf"],
Cell[432625, 11184, 2111, 44, 67, "Input",ExpressionUUID->"af1f3224-cf26-49eb-8e3b-178e40121f0e"],
Cell[434739, 11230, 1410, 32, 72, "Text",ExpressionUUID->"3d81a73c-2c72-41ac-9928-d786895274ab"],
Cell[436152, 11264, 827, 21, 28, "Input",ExpressionUUID->"fda1d2f1-7c07-480d-a508-4edad4dbe247"],
Cell[436982, 11287, 518, 12, 28, "Input",ExpressionUUID->"3ed946e2-64c2-4e64-9fe4-3846d6005744"],
Cell[437503, 11301, 522, 13, 28, "Input",ExpressionUUID->"256c2ff5-f10a-4274-8d4e-35f731d9e11d"],
Cell[438028, 11316, 634, 15, 28, "Input",ExpressionUUID->"71cd853f-109c-4bb9-840d-df0f1d550e0b"],
Cell[438665, 11333, 695, 17, 28, "Input",ExpressionUUID->"5f0912e6-867b-44ba-b99e-2b297c49f28a"],
Cell[439363, 11352, 1176, 19, 50, "Text",ExpressionUUID->"c296d45f-5938-4dbe-b40e-0ff4dbd2d74d"],
Cell[440542, 11373, 482, 10, 28, "Input",ExpressionUUID->"0783ca3f-fe5e-4514-88c4-98920f417ae8"],
Cell[441027, 11385, 464, 11, 28, "Input",ExpressionUUID->"d01bc697-5b4f-4976-807a-0fd82495295f"],
Cell[441494, 11398, 496, 11, 28, "Input",ExpressionUUID->"c0e28c0d-931b-46c0-8789-a010f291aad6"],
Cell[441993, 11411, 693, 16, 28, "Input",ExpressionUUID->"f07b2d60-bb60-4a27-a611-25feceabc3ff"],
Cell[442689, 11429, 1763, 62, 46, "Input",ExpressionUUID->"b477a1ec-6b36-4733-bc18-9984d8fcd35b"],
Cell[444455, 11493, 463, 10, 28, "Input",ExpressionUUID->"ea4592bb-4d84-448c-b544-f57f1f0a07ec"],
Cell[444921, 11505, 996, 27, 42, "Input",ExpressionUUID->"e66d67b8-d1f5-446c-8bcb-71bc494340a1"],
Cell[445920, 11534, 1125, 27, 28, "Input",ExpressionUUID->"cc591b3e-b3cf-471b-b77d-bcc883ee8d9f"],
Cell[447048, 11563, 1719, 40, 45, "Input",ExpressionUUID->"a7a3b05e-8eb9-4872-901d-c9c156ea4d28"],
Cell[448770, 11605, 1075, 15, 50, "Text",ExpressionUUID->"8a41b47c-2d78-4902-b62c-b57b3eedbe3e"],
Cell[449848, 11622, 637, 15, 28, "Input",ExpressionUUID->"cb5bed2a-00a5-49b9-bb91-6d81970685d9"],
Cell[450488, 11639, 285, 7, 28, "Input",ExpressionUUID->"a1385bd3-8ea6-4fe5-8fd3-40c396fdcfd7"],
Cell[450776, 11648, 223, 5, 28, "Input",ExpressionUUID->"67f1542e-d042-432b-afa1-e612a04016ba"],
Cell[451002, 11655, 460, 11, 28, "Input",ExpressionUUID->"80ff03dd-755d-4217-823f-af60b1864829"],
Cell[451465, 11668, 1047, 30, 48, "Input",ExpressionUUID->"8d4d4093-8711-4773-8a3a-6ed3895f50bb"],
Cell[452515, 11700, 619, 18, 48, "Input",ExpressionUUID->"fa332a42-7943-4208-a408-0de58125c5ef"],
Cell[453137, 11720, 613, 18, 67, "Input",ExpressionUUID->"fe0b17b7-f334-4334-add0-d8b9c8f2a097"],
Cell[453753, 11740, 333, 9, 28, "Input",ExpressionUUID->"3bf63d59-d2ec-46ad-9497-d875fed2bf1b"],
Cell[454089, 11751, 353, 9, 28, "Input",ExpressionUUID->"41989264-9651-4e2b-b8ec-656f4e4ff243"],
Cell[CellGroupData[{
Cell[454467, 11764, 398, 7, 28, "Input",ExpressionUUID->"747d8cf1-4478-4c6f-9310-57f34bfd4200"],
Cell[454868, 11773, 1308, 38, 55, "Output",ExpressionUUID->"b84814aa-3cae-441c-8d68-b73b1bf20a62"]
}, Open  ]],
Cell[456191, 11814, 220, 5, 28, "Input",ExpressionUUID->"4c7c75f8-3b0e-4c69-a7ab-93b5f347f44a"],
Cell[456414, 11821, 514, 12, 28, "Input",ExpressionUUID->"3972770b-1f9f-4719-841b-525ea8c78a17"],
Cell[456931, 11835, 1047, 30, 48, "Input",ExpressionUUID->"4e2adc47-d666-46d2-83e4-6d5fc7e3f411"],
Cell[457981, 11867, 619, 18, 48, "Input",ExpressionUUID->"59b8b4b0-ba4e-4ebc-a06c-6eefbdbe2558"],
Cell[458603, 11887, 613, 18, 67, "Input",ExpressionUUID->"b16fa413-7665-497f-8694-5e94c42dc1e7"],
Cell[459219, 11907, 333, 9, 28, "Input",ExpressionUUID->"ec9582b0-2893-44a6-8f49-9d6ac146f138"],
Cell[459555, 11918, 353, 9, 28, "Input",ExpressionUUID->"8f33b317-158c-4015-ab89-de0b6bbc21c8"],
Cell[CellGroupData[{
Cell[459933, 11931, 398, 7, 28, "Input",ExpressionUUID->"b16520fd-4045-413e-be13-20cbf5920abd"],
Cell[460334, 11940, 2989, 85, 100, "Output",ExpressionUUID->"79fcca2a-2016-4e8b-a498-2fcaedbf8f09"]
}, Open  ]],
Cell[463338, 12028, 888, 23, 34, "Input",ExpressionUUID->"87716fbe-7de5-49ef-aa36-62cbb63740ae"],
Cell[464229, 12053, 4211, 115, 192, "Input",ExpressionUUID->"8702016d-9a98-440b-9de3-591f55c0b610"],
Cell[CellGroupData[{
Cell[468465, 12172, 973, 30, 80, "Input",ExpressionUUID->"bbd4a9f3-debe-4049-b1e5-fd0eb3c79178"],
Cell[469441, 12204, 158, 3, 32, "Output",ExpressionUUID->"a8a93dd8-6232-472f-afee-2adb29fcdafc"],
Cell[469602, 12209, 156, 3, 32, "Output",ExpressionUUID->"f5848fcc-fad6-46ee-a6da-1d0c73b0f02f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469795, 12217, 1062, 31, 80, "Input",ExpressionUUID->"df50013d-68d9-4e74-98ec-98e93dd3c55f"],
Cell[470860, 12250, 156, 3, 32, "Output",ExpressionUUID->"ae199283-6391-4125-92a2-c161334458d9"],
Cell[471019, 12255, 156, 3, 32, "Output",ExpressionUUID->"c1d76b8f-afeb-471d-8cd4-46b812e12ab9"]
}, Open  ]],
Cell[471190, 12261, 1920, 68, 46, "Input",ExpressionUUID->"e781afe1-c1d2-4819-ac99-3c23a96dab28"],
Cell[473113, 12331, 1144, 28, 42, "Input",ExpressionUUID->"8071e02d-d1ec-45d8-b7f5-b88c6b02e555"],
Cell[474260, 12361, 878, 25, 42, "Input",ExpressionUUID->"dac1bbaa-8c8a-4e0b-a804-bae9ccff091b"],
Cell[475141, 12388, 1764, 43, 66, "Input",ExpressionUUID->"bde93b2f-25fb-464e-9a0b-c455f3bdd4b2"],
Cell[476908, 12433, 2087, 47, 66, "Input",ExpressionUUID->"d1855e6b-6109-4323-8a0f-e11ef7897041"],
Cell[478998, 12482, 1384, 21, 50, "Text",ExpressionUUID->"7e40b619-b53a-45bf-9d89-435ce803862d"],
Cell[480385, 12505, 802, 17, 28, "Input",ExpressionUUID->"6f237481-1028-4540-946d-b0c894ff1ee0"],
Cell[481190, 12524, 336, 7, 28, "Input",ExpressionUUID->"f3afc5e8-0d84-4a47-ad50-26db440ef412"],
Cell[481529, 12533, 223, 5, 28, "Input",ExpressionUUID->"f6c12b68-be73-4b3d-a97e-2d812bb9a478"],
Cell[481755, 12540, 515, 12, 28, "Input",ExpressionUUID->"6a8f840b-7855-4032-87f4-d2821716ef40"],
Cell[482273, 12554, 1596, 44, 48, "Input",ExpressionUUID->"3c73d1df-87ed-4118-990c-a3f60025b9c4"],
Cell[483872, 12600, 1014, 27, 48, "Input",ExpressionUUID->"d4eaf84a-8257-43d8-bda6-6a73b8cbba36"],
Cell[484889, 12629, 613, 18, 67, "Input",ExpressionUUID->"468cbbc4-12fc-4d92-adf0-4ad5136b692e"],
Cell[485505, 12649, 385, 10, 28, "Input",ExpressionUUID->"218f6238-02a7-4b99-8d94-7768883972b2"],
Cell[485893, 12661, 410, 9, 28, "Input",ExpressionUUID->"ba83eb00-40e8-4106-94cb-37f35f6bb8fa"],
Cell[CellGroupData[{
Cell[486328, 12674, 531, 9, 28, "Input",ExpressionUUID->"2eb8e4b3-83ab-4ca4-a8d7-a9ef90eaa52b"],
Cell[486862, 12685, 5663, 155, 237, "Output",ExpressionUUID->"f789e5d3-4a08-42b7-8bb4-4d29c35dfe02"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[492586, 12847, 217, 4, 48, "Subchapter",ExpressionUUID->"23d4fcfb-4c7f-483a-bac5-3cd5fff5f400"],
Cell[492806, 12853, 701, 18, 34, "Input",ExpressionUUID->"735151db-b899-4404-936b-ed4401621ff1"],
Cell[493510, 12873, 1214, 28, 53, "Input",ExpressionUUID->"4cdff65f-2bad-40d2-a442-7349f95444f2"],
Cell[CellGroupData[{
Cell[494749, 12905, 1084, 28, 53, "Input",ExpressionUUID->"329ea70e-75ee-47cb-a631-dd8a08faee18"],
Cell[495836, 12935, 2712, 59, 49, "Output",ExpressionUUID->"681abd81-5b89-40b8-924b-cc8570ddd9e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498585, 12999, 707, 20, 56, "Input",ExpressionUUID->"2f8bf4bd-1f72-4659-9532-9d4b38acf4a2"],
Cell[499295, 13021, 1793, 34, 43, "Output",ExpressionUUID->"f5e3c4cc-d005-4058-af7e-722c597040ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501125, 13060, 273, 4, 45, "Subsection",ExpressionUUID->"79a0003b-0e3b-4a1a-9823-39cbb2c706cc"],
Cell[501401, 13066, 311, 6, 32, "Input",ExpressionUUID->"680bea8d-06e9-43b7-9fc1-88ad0d4c0eef"],
Cell[CellGroupData[{
Cell[501737, 13076, 862, 19, 53, "Input",ExpressionUUID->"b7e33c65-0790-4005-b85f-225a592723c8"],
Cell[502602, 13097, 4232, 110, 53, "Output",ExpressionUUID->"cb525a1c-e5db-4e08-808f-49f91d80c8b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506871, 13212, 413, 9, 53, "Input",ExpressionUUID->"fadbc4f1-14fa-4c81-b4ce-c2a8b4177ac6"],
Cell[507287, 13223, 2315, 57, 49, "Output",ExpressionUUID->"f4cc5622-3bc0-4cc5-8608-18831162e062"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[509651, 13286, 157, 2, 36, "Subsection",ExpressionUUID->"617990e0-97b6-4d2f-9cbf-6dee2bd7de4e"],
Cell[509811, 13290, 493, 9, 32, "Input",ExpressionUUID->"53ae6e47-1519-4909-af5c-6871e8c5a873"],
Cell[510307, 13301, 410, 10, 43, "Input",ExpressionUUID->"5995741a-b44c-4242-a4a1-6db9b51da2c8"],
Cell[CellGroupData[{
Cell[510742, 13315, 2693, 69, 163, "Input",ExpressionUUID->"86c6d7ca-24d0-424c-bbf4-4aab44354369"],
Cell[513438, 13386, 895, 21, 47, "Output",ExpressionUUID->"32d763c7-e639-4e42-a278-81d30849b3a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514370, 13412, 225, 6, 53, "Input",ExpressionUUID->"48b4d514-2ca3-4017-842f-9f5ea6152097"],
Cell[514598, 13420, 386, 7, 34, "Output",ExpressionUUID->"0573e424-411d-4edd-8f8c-6cde10aae225"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[515033, 13433, 170, 2, 37, "Subsection",ExpressionUUID->"d584c361-0d69-4cf2-a294-d59a160444ea"],
Cell[515206, 13437, 2136, 55, 120, "Input",ExpressionUUID->"4f526440-af08-4fa9-898b-46ab756d29ba"],
Cell[517345, 13494, 1409, 41, 57, "Input",ExpressionUUID->"4b2bbb18-939f-41e1-8546-0176e2e75431"],
Cell[518757, 13537, 867, 17, 56, "Input",ExpressionUUID->"282db8fc-c0e8-473c-856f-113bd5635a2c"],
Cell[CellGroupData[{
Cell[519649, 13558, 1759, 48, 125, "Input",ExpressionUUID->"ef4511af-707c-4a7d-b850-d746d5ba158d"],
Cell[521411, 13608, 130, 3, 34, "Output",ExpressionUUID->"7732476e-02f5-4c41-aeec-7034323574c1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[521590, 13617, 365, 5, 36, "Subsection",ExpressionUUID->"3592a168-ed1c-4c8c-b39b-81055116190e"],
Cell[521958, 13624, 305, 6, 32, "Input",ExpressionUUID->"75b7b77b-0532-4bbe-809c-4bc375f5bba5"],
Cell[522266, 13632, 2588, 69, 107, "Input",ExpressionUUID->"4ef87d05-346a-455c-a1cb-30caef3a6dcd"],
Cell[524857, 13703, 2418, 68, 107, "Input",ExpressionUUID->"b789cdb7-746d-4df3-add2-74e9e30653c2"],
Cell[CellGroupData[{
Cell[527300, 13775, 1127, 25, 56, "Input",ExpressionUUID->"93be7f53-a0ab-42c3-88c1-8e155c56c329"],
Cell[528430, 13802, 805, 13, 57, "Output",ExpressionUUID->"d049d8d2-da97-48c9-a776-7df40fdf01c2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[529284, 13821, 104, 1, 45, "Subsection",ExpressionUUID->"e23b46f7-2824-49f4-adbc-d65b82287290"],
Cell[529391, 13824, 198, 4, 32, "Input",ExpressionUUID->"771c2fb0-b52d-4ac8-b9fe-0467196a3540"],
Cell[CellGroupData[{
Cell[529614, 13832, 1114, 28, 57, "Input",ExpressionUUID->"bd0354f9-3942-4c0c-87df-97fc4cbda218"],
Cell[530731, 13862, 1563, 42, 69, "Output",ExpressionUUID->"cd16634a-4f60-4a1b-a38d-f6eaf79c5d08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[532331, 13909, 1352, 33, 77, "Input",ExpressionUUID->"e3b4a022-ec94-4269-917e-fc585fd18755"],
Cell[533686, 13944, 926, 22, 64, "Output",ExpressionUUID->"32155529-929e-4e0f-9a42-bf602ec14a51"]
}, Open  ]],
Cell[534627, 13969, 161, 3, 32, "Input",ExpressionUUID->"7220afa2-21b7-423d-84b9-d502dd5bf9e5"],
Cell[CellGroupData[{
Cell[534813, 13976, 682, 19, 57, "Input",ExpressionUUID->"b70d2ec9-87c9-4e5e-b40f-c25538bd3f9f"],
Cell[535498, 13997, 1315, 38, 69, "Output",ExpressionUUID->"c85f7578-9480-4968-816d-4266140bcb54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[536850, 14040, 1168, 30, 77, "Input",ExpressionUUID->"c51f2f6d-74e9-410f-bc20-1e01ff7ac6d0"],
Cell[538021, 14072, 733, 20, 64, "Output",ExpressionUUID->"43179856-d6c6-4165-9553-851f969f7e55"]
}, Open  ]],
Cell[538769, 14095, 123, 2, 32, "Input",ExpressionUUID->"c2140f06-a4fb-4400-b990-65e387929dd1"],
Cell[538895, 14099, 1375, 41, 70, "Input",ExpressionUUID->"5b66c886-d007-468b-a31b-72c550943ede"],
Cell[540273, 14142, 1376, 42, 70, "Input",ExpressionUUID->"ca020100-705a-4657-bab4-cc7b9b48e1b2"],
Cell[541652, 14186, 121, 2, 32, "Input",ExpressionUUID->"a6ed3f02-0a4e-4945-bdcb-2746d19f5323"],
Cell[CellGroupData[{
Cell[541798, 14192, 673, 18, 58, "Input",ExpressionUUID->"a9c73f04-80f1-455b-9719-b82fd32e16ec"],
Cell[542474, 14212, 545, 11, 34, "Output",ExpressionUUID->"09a9b101-ce62-41e8-a7ac-3ea5c26a9d13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543056, 14228, 631, 17, 58, "Input",ExpressionUUID->"861f9911-6b15-4cc3-888e-47d17324776d"],
Cell[543690, 14247, 466, 9, 34, "Output",ExpressionUUID->"a7391414-cecc-492c-b028-ab4b100d15f0"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[544217, 14263, 227, 4, 48, "Subchapter",ExpressionUUID->"e25759d6-d1e8-456d-b274-eb1566ce860e"],
Cell[CellGroupData[{
Cell[544469, 14271, 101, 1, 65, "Section",ExpressionUUID->"d50e70c8-a6fc-4469-8fbe-edd14f1e45e5"],
Cell[CellGroupData[{
Cell[544595, 14276, 209, 3, 45, "Subsection",ExpressionUUID->"485a7b53-de8e-4c52-97df-3c21923ac700"],
Cell[544807, 14281, 281, 6, 34, "Input",ExpressionUUID->"350772cc-9407-4891-84c0-c6b66edd675a"],
Cell[CellGroupData[{
Cell[545113, 14291, 934, 24, 56, "Input",ExpressionUUID->"51492b5c-d649-4427-9b0a-8c412ba56b06"],
Cell[546050, 14317, 1543, 45, 49, "Output",ExpressionUUID->"3c001350-41c7-438b-afe9-1c6c96900522"]
}, Open  ]],
Cell[CellGroupData[{
Cell[547630, 14367, 696, 20, 56, "Input",ExpressionUUID->"2c295e87-816f-406a-b4e4-91dac4b9e649",
 CellID->1697911148],
Cell[548329, 14389, 1847, 55, 50, "Output",ExpressionUUID->"c921911a-b745-4399-8d0a-0a6ca2db57e1"]
}, Open  ]],
Cell[550191, 14447, 1547, 45, 79, "Input",ExpressionUUID->"384dc797-a123-477e-af5a-8b473e9ff1b3",
 CellID->44045642],
Cell[CellGroupData[{
Cell[551763, 14496, 733, 20, 56, "Input",ExpressionUUID->"e2ef30b4-34bd-4321-9c6f-408e1ebfb593",
 CellID->865777656],
Cell[552499, 14518, 583, 15, 36, "Output",ExpressionUUID->"fbdd0797-a2e9-401b-95de-1fa5be205bd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[553119, 14538, 272, 6, 55, "Input",ExpressionUUID->"ccadac1d-9a5d-4683-ad8c-9334eab35274"],
Cell[553394, 14546, 438, 12, 36, "Output",ExpressionUUID->"85d827f7-5d0a-4805-8844-46af03c5a044"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[553881, 14564, 160, 2, 37, "Subsection",ExpressionUUID->"fd46b232-9148-4375-ab1d-90d78dbe8392"],
Cell[554044, 14568, 182, 4, 34, "Input",ExpressionUUID->"2b04324f-2879-4a99-b680-27e8b48c3fda"],
Cell[CellGroupData[{
Cell[554251, 14576, 885, 23, 56, "Input",ExpressionUUID->"852dbd2a-589d-4cba-848f-6c4ac2022d9f"],
Cell[555139, 14601, 2366, 75, 51, "Output",ExpressionUUID->"26b8689e-71af-4879-8437-b618edadbf32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557542, 14681, 948, 27, 56, "Input",ExpressionUUID->"942fd60e-31d6-4922-b78d-3d9a9229a100"],
Cell[558493, 14710, 174, 2, 32, "Output",ExpressionUUID->"c5fd00d7-0ff9-42f2-92ed-ca2b7421d7ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558704, 14717, 696, 20, 56, "Input",ExpressionUUID->"df3f1dd3-92ea-4563-a02d-b40fad0681b9",
 CellID->1258722863],
Cell[559403, 14739, 2775, 89, 50, "Output",ExpressionUUID->"273c25c1-add4-46df-acd9-5ad48731c7a6"]
}, Open  ]],
Cell[562193, 14831, 1502, 45, 79, "Input",ExpressionUUID->"16c246ee-c9aa-4574-bb38-c69d7eb8b2fa",
 CellID->110675598],
Cell[CellGroupData[{
Cell[563720, 14880, 733, 20, 56, "Input",ExpressionUUID->"1e5333ad-feeb-45cf-83a7-5847751e62a3",
 CellID->274246810],
Cell[564456, 14902, 994, 29, 34, "Output",ExpressionUUID->"d76c6419-aa0f-4d8b-9357-6f1913ee7fde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565487, 14936, 446, 13, 77, "Input",ExpressionUUID->"5432b956-4040-4341-ac72-0c595dbcfd20"],
Cell[565936, 14951, 470, 14, 34, "Output",ExpressionUUID->"3455ba32-4a81-4399-80b1-f9f254f64dfc"],
Cell[566409, 14967, 468, 14, 34, "Output",ExpressionUUID->"39295604-87d6-466f-a431-32a1734bb7ad"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[566926, 14987, 164, 2, 37, "Subsection",ExpressionUUID->"a56e69ba-f324-4c1d-9343-89af64c0d30f"],
Cell[CellGroupData[{
Cell[567115, 14993, 445, 7, 35, "Subsubsection",ExpressionUUID->"4aa22a20-3a53-4170-b66d-086074c762e6",
 CellID->1308735440],
Cell[CellGroupData[{
Cell[567585, 15004, 902, 23, 34, "Input",ExpressionUUID->"606998a2-5da2-4f4a-9567-5ca19c337861",
 CellID->980850315],
Cell[568490, 15029, 2808, 89, 50, "Output",ExpressionUUID->"0a4ab697-73b1-45ea-95de-bc47f4bd9264"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571335, 15123, 634, 17, 32, "Input",ExpressionUUID->"801d853d-64d0-4929-81a9-9f2329f04d91",
 CellID->82389612],
Cell[571972, 15142, 2100, 59, 49, "Output",ExpressionUUID->"12190b59-5572-4dde-91e9-7a3ae73279bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[574109, 15206, 683, 19, 34, "Input",ExpressionUUID->"22f1e566-698a-4a91-8321-7183af741fb1",
 CellID->1812861300],
Cell[574795, 15227, 1224, 37, 49, "Output",ExpressionUUID->"563ca27e-48fc-43fb-a7ad-44ffa06b30ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576056, 15269, 496, 14, 34, "Input",ExpressionUUID->"3920fd07-f95f-40f2-b0c0-3cfbb6c64fc2",
 CellID->327303596],
Cell[576555, 15285, 424, 12, 41, "Output",ExpressionUUID->"8c4e53cd-4ef7-4c3f-ad89-275885483690"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577016, 15302, 207, 7, 34, "Input",ExpressionUUID->"9afb8ed4-a927-4465-8371-c6d2ca8cea99",
 CellID->798036812],
Cell[577226, 15311, 811, 22, 32, "Output",ExpressionUUID->"f3088b22-fb32-443a-aca9-acf46dbf14cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578074, 15338, 176, 6, 32, "Input",ExpressionUUID->"4e08a805-75c2-4e21-9918-4fb836d9a9a1",
 CellID->356249552],
Cell[578253, 15346, 936, 28, 34, "Output",ExpressionUUID->"17a4385c-42a5-48bf-8a63-db3bad7513df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579226, 15379, 332, 9, 32, "Input",ExpressionUUID->"0f4956f6-8e96-4ab6-b910-e8714f1d06d9"],
Cell[579561, 15390, 263, 7, 32, "Output",ExpressionUUID->"129d4e61-6173-4e3a-8dde-db02b8515afe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[579873, 15403, 392, 6, 29, "Subsubsection",ExpressionUUID->"90ab28f9-f898-44d0-859e-dd5b3535543b",
 CellID->376838213],
Cell[CellGroupData[{
Cell[580290, 15413, 852, 22, 34, "Input",ExpressionUUID->"370d15af-6112-4d98-9051-f740b38bbd21",
 CellID->886684221],
Cell[581145, 15437, 3070, 97, 50, "Output",ExpressionUUID->"24b64665-1382-4216-a8bb-dd37c2958f82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[584252, 15539, 636, 17, 32, "Input",ExpressionUUID->"88b66fb1-8172-48e7-a06c-a7e4a2f37f32",
 CellID->2087114075],
Cell[584891, 15558, 3299, 96, 50, "Output",ExpressionUUID->"3e218cc6-7cd3-4ca7-88d6-dbb8e6df2078"]
}, Open  ]],
Cell[CellGroupData[{
Cell[588227, 15659, 633, 18, 34, "Input",ExpressionUUID->"71a890de-6b78-4e50-897e-3668b96e0ce4",
 CellID->837566787],
Cell[588863, 15679, 1196, 36, 49, "Output",ExpressionUUID->"26fe33a1-d654-465a-b737-19c6845b5daa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[590096, 15720, 447, 13, 34, "Input",ExpressionUUID->"b045ac37-c7af-4689-b005-c804b2c98992",
 CellID->564223191],
Cell[590546, 15735, 829, 27, 43, "Output",ExpressionUUID->"48eaad7e-39ab-411c-8e3a-0974e7196807"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591412, 15767, 208, 7, 34, "Input",ExpressionUUID->"b1b4f917-b492-434d-ba55-11f9e7b11662",
 CellID->1879452698],
Cell[591623, 15776, 1546, 45, 34, "Output",ExpressionUUID->"7c05d908-8818-448d-a864-9b883e40a00d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593206, 15826, 176, 6, 32, "Input",ExpressionUUID->"b8c11d4e-c679-4eab-aeec-6cbddfd87360",
 CellID->824005764],
Cell[593385, 15834, 1146, 34, 34, "Output",ExpressionUUID->"c7bf193b-7665-46e7-a058-858c89a76d59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594568, 15873, 332, 9, 32, "Input",ExpressionUUID->"556997fd-8cf1-4e0b-9529-4441e570bdaf"],
Cell[594903, 15884, 296, 9, 34, "Output",ExpressionUUID->"521e3eb5-dfd7-4704-852c-a2d68a2c86db"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[595260, 15900, 165, 2, 45, "Subsection",ExpressionUUID->"68aea42b-711c-4942-b239-53ae6106f29b"],
Cell[CellGroupData[{
Cell[595450, 15906, 183, 3, 35, "Subsubsection",ExpressionUUID->"9e80cc13-a7d8-4dda-be98-fb717b3af95d",
 CellID->2129923919],
Cell[CellGroupData[{
Cell[595658, 15913, 622, 19, 34, "Input",ExpressionUUID->"63fef631-204f-418a-8a63-06dde7040a80",
 CellID->1052057607],
Cell[596283, 15934, 1196, 41, 50, "Output",ExpressionUUID->"38b5ceb6-e51c-45f4-b0bd-c6b927275739"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597516, 15980, 278, 9, 32, "Input",ExpressionUUID->"7d015e34-5245-4372-9e0c-1a9bbabc5c3e",
 CellID->2137712424],
Cell[597797, 15991, 1334, 46, 49, "Output",ExpressionUUID->"1124117d-3532-4394-a233-4ae7d0831bda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599168, 16042, 551, 17, 34, "Input",ExpressionUUID->"b3c60ccc-d51f-4c82-ad6d-d56cf1de18b2",
 CellID->444852059],
Cell[599722, 16061, 909, 32, 50, "Output",ExpressionUUID->"03ddacaf-e91d-46be-b66f-679fe064c069"]
}, Open  ]],
Cell[CellGroupData[{
Cell[600668, 16098, 333, 11, 34, "Input",ExpressionUUID->"152c862b-cc87-418f-948b-5301ed703efd",
 CellID->1590936086],
Cell[601004, 16111, 300, 9, 34, "Output",ExpressionUUID->"2a0b4986-00a4-440e-9b00-dda501ea27e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601341, 16125, 207, 7, 34, "Input",ExpressionUUID->"89f9ade2-2bfb-42c0-8a7b-5c2f3f5bc611",
 CellID->269530455],
Cell[601551, 16134, 454, 14, 32, "Output",ExpressionUUID->"ae5fe689-b4c1-4998-a710-67adf8e2763b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[602042, 16153, 130, 4, 32, "Input",ExpressionUUID->"43768805-f113-4b2a-84ff-61defe1ef8ff",
 CellID->951545607],
Cell[602175, 16159, 477, 16, 34, "Output",ExpressionUUID->"4775dfc2-315d-4d02-9ad2-0cede91547a3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[602701, 16181, 231, 4, 29, "Subsubsection",ExpressionUUID->"54f8af1e-1bdd-43d8-847e-752d54166c79",
 CellID->789656299],
Cell[CellGroupData[{
Cell[602957, 16189, 669, 20, 34, "Input",ExpressionUUID->"d197dd65-2f60-4580-9088-c8ff00a4af17",
 CellID->1625217916],
Cell[603629, 16211, 1404, 49, 50, "Output",ExpressionUUID->"9797ccf0-d9e5-42ff-bb21-3fd13a84680b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[605070, 16265, 277, 9, 32, "Input",ExpressionUUID->"b88c5e42-7b7a-49fe-a5b3-b083003bfbf3",
 CellID->261976520],
Cell[605350, 16276, 1373, 47, 49, "Output",ExpressionUUID->"c655b4a4-6e62-40bd-8a23-cda7b7169335"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606760, 16328, 601, 18, 34, "Input",ExpressionUUID->"19585b62-44f4-4276-bfa7-29da88755b3e",
 CellID->1473648133],
Cell[607364, 16348, 934, 33, 50, "Output",ExpressionUUID->"71b5c378-823b-431f-bcde-a612fdcdc4fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608335, 16386, 398, 12, 34, "Input",ExpressionUUID->"9bb95a8e-e58c-4918-bb14-1cec140e2936",
 CellID->211983895],
Cell[608736, 16400, 359, 11, 41, "Output",ExpressionUUID->"fbac2e3d-79f4-41b1-9a27-eb7c61a25b49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609132, 16416, 208, 7, 34, "Input",ExpressionUUID->"f711ae84-2c93-436f-975a-8610e52b760e",
 CellID->1010750247],
Cell[609343, 16425, 456, 14, 32, "Output",ExpressionUUID->"8329f62d-7194-4247-9300-4a78a674cfab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609836, 16444, 131, 4, 32, "Input",ExpressionUUID->"06c276f4-37e2-4916-8deb-05d2804ebfae",
 CellID->1857072079],
Cell[609970, 16450, 451, 15, 34, "Output",ExpressionUUID->"3e1ef15a-c184-4759-9978-bad9881bfd39"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[610482, 16472, 214, 3, 45, "Subsection",ExpressionUUID->"13e438b5-f0a6-42f0-ae09-e7b6e30da334"],
Cell[CellGroupData[{
Cell[610721, 16479, 207, 3, 35, "Subsubsection",ExpressionUUID->"c1764be2-f0fa-4755-a6ae-99d025e5a88b",
 CellID->625592532],
Cell[CellGroupData[{
Cell[610953, 16486, 670, 20, 34, "Input",ExpressionUUID->"088a34b2-d793-476e-99d5-3cccf15890b1",
 CellID->629420994],
Cell[611626, 16508, 1444, 50, 50, "Output",ExpressionUUID->"de01bc3b-23f7-48f9-a4ef-5758bd6765cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613107, 16563, 278, 9, 32, "Input",ExpressionUUID->"c9f7fdb5-07a8-4c24-86c8-ee8dfd32f023",
 CellID->2019362013],
Cell[613388, 16574, 1411, 48, 49, "Output",ExpressionUUID->"a14ab041-b78f-4984-a8b1-d4495bc009c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614836, 16627, 600, 18, 34, "Input",ExpressionUUID->"22abb62e-6649-4d15-a214-a0beaf8666aa",
 CellID->669638174],
Cell[615439, 16647, 936, 33, 50, "Output",ExpressionUUID->"c802488a-8985-4b40-a0e7-738bd7d05682"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616412, 16685, 399, 12, 34, "Input",ExpressionUUID->"48648975-2755-4d2e-9791-545c85e1d598",
 CellID->1495198650],
Cell[616814, 16699, 398, 12, 44, "Output",ExpressionUUID->"2723f198-7e55-4702-aa1f-594ac377b3b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617249, 16716, 207, 7, 34, "Input",ExpressionUUID->"062d42a0-ebaf-417d-91f9-d25a5abd0622",
 CellID->529166846],
Cell[617459, 16725, 460, 14, 32, "Output",ExpressionUUID->"1af88598-bfc7-4f88-ae7c-784dd386beb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617956, 16744, 131, 4, 32, "Input",ExpressionUUID->"92966a31-0bcc-4f87-b2b8-88b79ca4cecc",
 CellID->1636090187],
Cell[618090, 16750, 450, 15, 34, "Output",ExpressionUUID->"ffa233b2-c69a-4c0e-bffe-8555e8737906"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[618589, 16771, 256, 4, 29, "Subsubsection",ExpressionUUID->"d1299651-5035-4b18-8810-961182c98e2e",
 CellID->1534125349],
Cell[CellGroupData[{
Cell[618870, 16779, 722, 21, 34, "Input",ExpressionUUID->"fc369f9e-8d87-417f-ace8-d151a68b3e74",
 CellID->2058793340],
Cell[619595, 16802, 1243, 42, 50, "Output",ExpressionUUID->"57ec9eb4-150a-4a13-9d53-7c1bda46a99f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620875, 16849, 278, 9, 32, "Input",ExpressionUUID->"21532a9b-b8b1-4343-8472-0c67865d37f6",
 CellID->1443075654],
Cell[621156, 16860, 1383, 47, 49, "Output",ExpressionUUID->"5790ba4c-4a39-4a92-adbe-df3d0f04a162"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622576, 16912, 649, 19, 34, "Input",ExpressionUUID->"ed1f34d6-834e-4b52-b1b1-d8b31f9e2665",
 CellID->701839037],
Cell[623228, 16933, 958, 33, 50, "Output",ExpressionUUID->"2d6381ae-1b35-46ea-b301-bb6b3b07f8e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624223, 16971, 450, 13, 34, "Input",ExpressionUUID->"45dec659-fc76-45a3-a538-576377d90743",
 CellID->62382359],
Cell[624676, 16986, 351, 10, 34, "Output",ExpressionUUID->"db58a3c4-692b-42fa-a161-af318a732675"]
}, Open  ]],
Cell[CellGroupData[{
Cell[625064, 17001, 207, 7, 34, "Input",ExpressionUUID->"0947bdad-1af4-4da6-9394-db93af39db69",
 CellID->111420630],
Cell[625274, 17010, 499, 15, 32, "Output",ExpressionUUID->"4adeb4e1-84fa-42b0-9252-bde6273e1d8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[625810, 17030, 131, 4, 32, "Input",ExpressionUUID->"f6de7e81-a6bd-4e83-a5ff-f3520f8f5fc7",
 CellID->1016685141],
Cell[625944, 17036, 524, 17, 34, "Output",ExpressionUUID->"8a4d7afb-3257-485c-998e-4d497d97a62d"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[626541, 17061, 197, 3, 51, "Section",ExpressionUUID->"4a105294-1329-4e8d-bd61-b5c5834ddfc7"],
Cell[CellGroupData[{
Cell[626763, 17068, 626, 17, 49, "Subsection",ExpressionUUID->"7d301a1c-0b66-44aa-807b-20c2887a2f08"],
Cell[627392, 17087, 169, 4, 34, "Input",ExpressionUUID->"6d2ab355-1a76-41e9-9189-b2f6d719c2fd"],
Cell[627564, 17093, 340, 9, 32, "Input",ExpressionUUID->"c51dc3d8-8a20-4338-becf-befbf43a9086"],
Cell[627907, 17104, 537, 17, 34, "Input",ExpressionUUID->"4a211766-6a02-4654-b949-f678caa4d581"],
Cell[CellGroupData[{
Cell[628469, 17125, 839, 22, 35, "Input",ExpressionUUID->"e9c6ffc7-98e9-4e6b-8c3b-c0ae4bbdd6ba"],
Cell[629311, 17149, 1365, 45, 50, "Output",ExpressionUUID->"04f39abb-421d-456f-a718-33b863feec38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[630713, 17199, 742, 20, 35, "Input",ExpressionUUID->"3fd200ee-cb8d-4ec2-bf14-f73c90c40fe8"],
Cell[631458, 17221, 1393, 46, 50, "Output",ExpressionUUID->"c4f76ce4-087a-4d18-8684-c80fc74f7be8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632888, 17272, 539, 16, 34, "Input",ExpressionUUID->"66efdd47-9d36-42b2-9824-c76fcc5f3d3e"],
Cell[633430, 17290, 808, 25, 42, "Output",ExpressionUUID->"bb88a911-1773-4cdd-b227-d98b1c452294"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[634287, 17321, 676, 18, 46, "Subsection",ExpressionUUID->"e57b2bad-ee2c-4623-b367-d92415a6e8fa"],
Cell[634966, 17341, 246, 6, 34, "Input",ExpressionUUID->"68a1b00a-701d-43d9-b818-4a1f0a89bd37"],
Cell[635215, 17349, 585, 18, 34, "Input",ExpressionUUID->"9d7ba87e-c199-4527-91ca-0a3e8ac531d4"],
Cell[CellGroupData[{
Cell[635825, 17371, 815, 21, 35, "Input",ExpressionUUID->"94478d3b-cb2c-4a94-9cee-ec7df0fc11cb"],
Cell[636643, 17394, 1453, 45, 50, "Output",ExpressionUUID->"7b94e012-d9a9-4139-aa10-8211dde28418"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638133, 17444, 768, 21, 35, "Input",ExpressionUUID->"682a21d8-e4dd-463a-a265-f68a7671dc3e"],
Cell[638904, 17467, 1354, 44, 50, "Output",ExpressionUUID->"bc7ba293-9da9-4d21-9ac7-ac55792040e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640295, 17516, 539, 16, 34, "Input",ExpressionUUID->"bc674d7b-31fc-456d-9574-d2da1ef426e9"],
Cell[640837, 17534, 778, 24, 41, "Output",ExpressionUUID->"e173ddce-86c5-4c39-800f-df14b50f2164"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[641676, 17565, 120, 1, 51, "Section",ExpressionUUID->"9436cb48-7343-4fb8-9e4f-aa781e76ec8e"],
Cell[CellGroupData[{
Cell[641821, 17570, 793, 17, 56, "Subsection",ExpressionUUID->"6a1c2a75-a690-400b-b145-4f880fbedb58"],
Cell[642617, 17589, 328, 9, 34, "Input",ExpressionUUID->"44b62877-3a7e-4096-af95-be6fb891bad4"],
Cell[642948, 17600, 249, 7, 34, "Input",ExpressionUUID->"600edbd5-93e2-4f43-a1e5-e30ab9fe1a89"],
Cell[643200, 17609, 582, 17, 34, "Input",ExpressionUUID->"c534a537-ad26-4ded-99fa-83eebce2b422"],
Cell[CellGroupData[{
Cell[643807, 17630, 801, 22, 34, "Input",ExpressionUUID->"d6ba06cb-b908-41a7-80ed-4951bf208059"],
Cell[644611, 17654, 1438, 46, 50, "Output",ExpressionUUID->"0c6ae856-155d-40c6-b641-05a8faa8273d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[646086, 17705, 751, 21, 34, "Input",ExpressionUUID->"1abb7c17-cc7f-4d0a-bc61-4107dac0b480"],
Cell[646840, 17728, 1318, 44, 50, "Output",ExpressionUUID->"dd3ea0b8-7b43-4b23-89b9-76b98e749ed0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[648195, 17777, 842, 21, 34, "Input",ExpressionUUID->"651560c7-3a1a-4f5f-9384-92381bd56b0c"],
Cell[649040, 17800, 723, 20, 45, "Output",ExpressionUUID->"d231926c-2491-44f2-9d0d-07f139fb25e2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[649812, 17826, 708, 16, 48, "Subsection",ExpressionUUID->"f9da2abe-7a4d-4fea-a390-a80451cf7ea5"],
Cell[650523, 17844, 295, 7, 34, "Input",ExpressionUUID->"ec73b729-2e99-4e0d-ab32-76dee6c3ee3e"],
Cell[650821, 17853, 631, 18, 34, "Input",ExpressionUUID->"19129113-6b3d-499b-a2d4-b113abbcf735"],
Cell[CellGroupData[{
Cell[651477, 17875, 843, 22, 34, "Input",ExpressionUUID->"a3c20cb3-e06d-4431-b794-22d661dba333"],
Cell[652323, 17899, 1386, 44, 50, "Output",ExpressionUUID->"a4e421b4-8394-4101-8ad6-7dd4b3a41cec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[653746, 17948, 804, 22, 34, "Input",ExpressionUUID->"59a021b4-5812-4637-983f-50cf5d4ae86a"],
Cell[654553, 17972, 1337, 44, 50, "Output",ExpressionUUID->"ccb975d3-0fd2-44c9-94d5-8a5784ffcf7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[655927, 18021, 842, 21, 34, "Input",ExpressionUUID->"6d593338-6f5a-46f7-bccf-e53ffbf705e4"],
Cell[656772, 18044, 698, 19, 41, "Output",ExpressionUUID->"f63f7837-72a5-479f-b052-664b55903ad9"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)



==> anc/analyticBootstrap4D.m <==
(* ::Package:: *)

(*It is required to run the CFTs4D package before loading this code*)


Unprotect[tw,m0,besselK,kFunctionExpansion,dkFunctionExpansion];
Clear[tw,m0,besselK,kFunctionExpansion,dkFunctionExpansion];


keepLeadingTerm::usage="keepLeadingTerm[z_][expr_] repalces the k[z]-functions in 'expr' so that only the leading term in the expansion around 'z=0' remains. The spin is denoted by 'l', it is assumed to be non-negative.";

keepLeadingTerm[z_][expr_]:=Module[{exprExpanded,powerlist,power,minOfzPower},
exprExpanded=Expand[Expand[PowerExpand[expr,Assumptions->z>0],k[\[Rho]_,a_,b_,c_][z]],z];
powerlist=exprExpanded/.{A_. z^Y_.  k[\[Rho]_,a_,b_,c_][z]:>power[Simplify[Y+\[Rho]]],A_.  k[\[Rho]_,a_,b_,c_][z]:>power[Simplify[\[Rho]]]}/.{A_. power[Y_]:>power[Y]};
minOfzPower=Min[Table[powerlist[[i]]/.{A_. power[Y_]:>Y},{i,1,Length[powerlist]}]]//Simplify[#,Assumptions->l>=0]&;
exprExpanded/.{A_. z^Y_. k[\[Rho]_,a_,b_,c_][z]:>If[Simplify[Y+\[Rho]==minOfzPower,Assumptions->l>=0],(Series[A,{z,0,0}]//Normal) z^(Y+\[Rho]),0],
A_. k[\[Rho]_,a_,b_,c_][z]:>If[Simplify[\[Rho]==minOfzPower,Assumptions->l>=0],(Series[A,{z,0,0}]//Normal) z^\[Rho],0]}]


plugcoefficientExpand::usage="plugcoefficientExpand[pVal_,degree_][expr_] plugs the power 'degree' of the '1/l' expansion of the coefficients 'cs', 'csd' and their derivatives in 'expr'. The blocks 'p' value is equal to 'pVal'. ";

plugcoefficientExpand[pVal_,degree_][expr_]:=
If[degree==0,
expr/.{HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{"Times", "[", 
RowBox[{"t__", ",", 
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", "s__", "]"}], "[", "cs", "]"}], "[", "x__", "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[v_]]:>t Derivative[s][cs][x][v],HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{"Times", "[", 
RowBox[{"t__", ",", 
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", "s__", "]"}], "[", "csd", "]"}], "[", "x__", "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[v_]]:>t Derivative[s][csd][x][v]
}/.{cs[A__][B__]:>Normal[Series[cs[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal],{l,\[Infinity],0}]],
csd[A__][B__]:>Normal[Series[csd[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal],{l,\[Infinity],0}]],
\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", "0"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], "[", "cs", "]"}], "[", "A__", "]"}], "[", "B__", "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\):>Normal[Series[cs[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal]//D[#,tw]&,{l,\[Infinity],0}]],
\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", "0"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], "[", "csd", "]"}], "[", "A__", "]"}], "[", "B__", "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\):>Normal[Series[csd[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal]//D[#,tw]&,{l,\[Infinity],0}]]},

expr/.{HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{"Times", "[", 
RowBox[{"t__", ",", 
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", "s__", "]"}], "[", "cs", "]"}], "[", "x__", "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[v_]]:>t Derivative[s][cs][x][v],HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{"Times", "[", 
RowBox[{"t__", ",", 
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", "s__", "]"}], "[", "csd", "]"}], "[", "x__", "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[v_]]:>t Derivative[s][csd][x][v]
}/.{cs[A__][B__]:>Normal[Series[cs[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal],{l,\[Infinity],degree}]]-Normal[Series[cs[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal],{l,\[Infinity],degree-1}]]//Simplify,
csd[A__][B__]:>Normal[Series[csd[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal],{l,\[Infinity],degree}]]-Normal[Series[csd[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal],{l,\[Infinity],degree-1}]]//Simplify,
\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", "0"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], "[", "cs", "]"}], "[", "A__", "]"}], "[", "B__", "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\):>Normal[Series[cs[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal]//D[#,tw]&,{l,\[Infinity],degree}]]-Normal[Series[cs[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal]//D[#,tw]&,{l,\[Infinity],degree-1}]]//Simplify,
\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1", ",", "0"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], "[", "csd", "]"}], "[", "A__", "]"}], "[", "B__", "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\):>Normal[Series[csd[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal]//D[#,tw]&,{l,\[Infinity],degree}]]-Normal[Series[csd[A][B]/.{\[CapitalDelta]->tw+l+pVal/2}//plugCoefficients[pVal]//D[#,tw]&,{l,\[Infinity],degree-1}]]//Simplify}
]


largeSpinExpand::usage="largeSpinExpand[pVal_,subleading_,z_][expr_] replaces replaces k[1-z] and k^(1,0,0,0)[1-z]-fucntions in 'expr' with their approximation at large spin 'l'. It assumes that only half of the blocks are present
in the expression 'expr', in other words terms k[\[Rho]+l,a,b,c][1-zb] are dropped.
Plugs the coefficients 'cs' and 'csd' in the large spin 'l' limit.
If the option 'subleading'=True, the expression will give the subleading term in  '1/l' expansion.";

largeSpinExpand[pVal_,subleading_,z_][expr_]:=Module[{expr00,expr01,expr02,expr03,expr04,expr01subleading,expr02subleading,expr03subleading},
(* Expand 'expr' *)
expr00=(expr/.\[CapitalDelta]->tw+l+pVal/2/.{HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{"Times", "[", 
RowBox[{"t__", ",", 
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", "s__", "]"}], "[", "k", "]"}], "[", "x__", "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[v_]]:>t Derivative[s][k][x][v]})//PowerExpand[#,Assumptions->z>0]&//Expand[#,z]&
//Expand[#,k[\[Rho]__][1-z]]&//Expand[#,Derivative[s__][k][r__][1-z]]&//Expand[#,cs]&//Expand[#,csd]&;
(* Expand the prefactors for small z and large l *)
expr01=expr00/.{pre_. z^s_. cs[A__][B__]k[\[Rho]__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]z^s cs[A][B]k[\[Rho]][1-z],
pre_. z^s_. csd[A__][B__]k[\[Rho]__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]z^s csd[A][B] k[\[Rho]][1-z],
pre_. cs[A__][B__]k[\[Rho]__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]] cs[A][B] k[\[Rho]][1-z],
pre_. csd[A__][B__]k[\[Rho]__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]] csd[A][B] k[\[Rho]][1-z],
(* k derivative *)
pre_. z^s_. cs[A__][B__]Derivative[s1__][k][r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]z^s cs[A][B]Derivative[s1][k][r][1-z],
pre_. z^s_. csd[A__][B__]Derivative[s1__][k][r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]z^s csd[A][B]Derivative[s1][k][r][1-z],
pre_. cs[A__][B__]Derivative[s1__][k][r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]] cs[A][B] Derivative[s1][k][r][1-z],
pre_. csd[A__][B__]Derivative[s1__][k][r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]] csd[A][B] Derivative[s1][k][r][1-z],
(* cs and csd derivative *)
pre_. z^s_. Derivative[s1__][cs][A__][B__]k[r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]z^s Derivative[s1][cs][A][B] k[r][1-z],
pre_. z^s_. Derivative[s1__][csd][A__][B__]k[r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]z^s Derivative[s1][csd][A][B] k[r][1-z],
pre_. Derivative[s1__][cs][A__][B__]k[r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]] Derivative[s1][cs][A][B] k[r][1-z],
pre_. Derivative[s1__][csd][A__][B__]Derivative[s1__][k][r__][1-z]:>Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]] Derivative[s1][csd][A][B] k[r][1-z]};
(* plug cs and csd leading term in '1/l' expansion *)
expr02=expr01//plugcoefficientExpand[pVal,0];
(* we replace k[1-z] and Derivative[1,0,0,0][k][1-z] with their approximation as Bessel functions*)
expr03=If[subleading,0,expr02/.{k[\[Rho]_,a_,b_,c_][1-z]:>Sqrt[l]/Sqrt[\[Pi]]2^(Expand[c+2\[Rho]])z^(Expand[1/2(c-a-b)])besselK[Expand[a+b-c],2 l Sqrt[z]],
HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", 
RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], "[", "k", "]"}], "[", 
RowBox[{"r_", ",", "a_", ",", "b_", ",", "c_"}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[1-z]]:>2^(Expand[1+c+2r])Log[2]Sqrt[l]/Sqrt[\[Pi]]z^(Expand[1/2(c-a-b)])besselK[Expand[a+b-c],2l Sqrt[z]]}];


(* --------------------------subleading-------------------------- *)
(* Expand the prefactors for small z and large l to subleading order *)
expr01subleading=If[subleading,
expr00/.{pre_. z^s_. cs[A__][B__]k[\[Rho]__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]])z^s cs[A][B]k[\[Rho]][1-z],
pre_. z^s_. csd[A__][B__]k[\[Rho]__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]])z^s csd[A][B] k[\[Rho]][1-z],
pre_. cs[A__][B__]k[\[Rho]__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]) cs[A][B] k[\[Rho]][1-z],
pre_. csd[A__][B__]k[\[Rho]__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]) csd[A][B] k[\[Rho]][1-z],
(* k derivative *)
pre_. z^s1_. cs[A__][B__]Derivative[s__][k][r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]])z^s1 cs[A][B]Derivative[s][k][r][1-z],
pre_. z^s1_. csd[A__][B__]Derivative[s__][k][r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]])z^s1 csd[A][B]Derivative[s][k][r][1-z],
pre_. cs[A__][B__]Derivative[s__][k][r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]) cs[A][B] Derivative[s][k][r][1-z],
pre_. csd[A__][B__]Derivative[s__][k][r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]) csd[A][B] Derivative[s][k][r][1-z],
(* cs and csd derivative *)
pre_. z^s1_. Derivative[s__][cs][A__][B__]k[r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]])z^s1 Derivative[s][cs][A][B] k[r][1-z],
pre_. z^s1_. Derivative[s__][csd][A__][B__]k[r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]])z^s1 Derivative[s][csd][A][B] k[r][1-z],
pre_. Derivative[s__][cs][A__][B__]k[r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]) Derivative[s][cs][A][B] k[r][1-z],
pre_. Derivative[s__][csd][A__][B__]k[r__][1-z]:>(Normal[Series[pre,{l,\[Infinity],1},{z,0,0}]]-Normal[Series[pre,{l,\[Infinity],0},{z,0,0}]]) Derivative[s][csd][A][B] k[r][1-z]},
0];
(* subleading power in '1/l' can come from the prefactors or the cs(csd) *)
expr02subleading=plugcoefficientExpand[pVal,0][expr01subleading]+plugcoefficientExpand[pVal,1][expr01];

expr03subleading=If[subleading,
(expr02subleading/.{k[\[Rho]_,a_,b_,c_][1-z]:>Sqrt[l]/Sqrt[\[Pi]]2^(Expand[c+2\[Rho]])z^(Expand[1/2(c-a-b)])besselK[Expand[a+b-c],2 l Sqrt[z]],
HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", 
RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], "[", "k", "]"}], "[", 
RowBox[{"r_", ",", "a_", ",", "b_", ",", "c_"}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[1-z]]:>2^(Expand[1+c+2r])Log[2]Sqrt[l]/Sqrt[\[Pi]]z^(Expand[1/2(c-a-b)])besselK[Expand[a+b-c],2l Sqrt[z]]})+
(* the subleading power in '1/l' can also come from k functions expansions *)
(expr02/.{k[\[Rho]_,a_,b_,c_][1-z]:>(Expand[1-c-2\[Rho]+2l])Sqrt[l]/Sqrt[\[Pi]] 2^(Expand[c+2\[Rho]])z^(Expand[1/2(c-a-b+1)]) besselK[Expand[1+a+b-c],2 l Sqrt[z]]+
(Expand[1-4a^2-4b^2-2c^2+4a c +4b c+2(-1+c+2\[Rho]-2l)(1+2a+2b-2c)])1/Sqrt[\[Pi]] 1/Sqrt[l] 2^(Expand[-3+c+2\[Rho]])z^(Expand[1/2(c-a-b)]) besselK[Expand[a+b-c],2 l Sqrt[z]],
HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", 
RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], "[", "k", "]"}], "[", 
RowBox[{"r_", ",", "a_", ",", "b_", ",", "c_"}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[1-z]]:>(-1+(1-c-2r+2l)Log[2])2^(Expand[1+c+2r]) Sqrt[l]/Sqrt[\[Pi]] z^(Expand[1/2(1+c-a-b)])besselK[Expand[1+a+b-c],2l Sqrt[z]]+
(2+4a+4b-4c+(-1-4a^2-4b^2+4r-4l+2c+2c^2+4(c-a-b)(1-2c-2r+2l))Log[2])2^(Expand[-2+c+2r])1/Sqrt[l] 1/Sqrt[\[Pi]] z^(Expand[1/2(c-a-b)]) besselK[Expand[a+b-c],2l Sqrt[z]]}),
0];
(* *)
expr04=Expand[Expand[Expand[expr03+expr03subleading,z],l],besselK[A_,2 l Sqrt[z]]];
(*----*)
expr04//Collect[#,l^_. z^_. besselK[A_,2 l Sqrt[z]]]&
]


largeSpinSum::usage="largeSpinSum[z_][expr_] replaces the besselK[2l Sqrt[z]] functions in 'expr' with their sum over spin 'l' for 'z l^2 ~ 1'.
The result might include functions of l, like 2^(-2l) or (-1)^l that need to compensated for manualy in the prefactors, otherwise this sum will not be valid.";

largeSpinSum[z_][expr_]:=Module[{expr00,expr01},
expr00=Expand[Expand[expr,l],besselK[\[Alpha]_,2l Sqrt[z]]];
expr01=Collect[expr00,l^_. besselK[\[Alpha]_,2l Sqrt[z]]]/.{l^power_. besselK[\[Alpha]_,2 l Sqrt[z]]:>1/4 z^(Expand[1/2 (-1-power)]) Gamma[Expand[1/2 (1+\[Alpha]+power)]] Gamma[Expand[1/2 (1-\[Alpha]+power)]],
 besselK[\[Alpha]_,2 l Sqrt[z]]:>1/4 z^(Expand[1/2 (-1)]) Gamma[Expand[1/2 (1+\[Alpha])]] Gamma[Expand[1/2 (1-\[Alpha])]]}
]
 


largeSpinApprox::usage="largeSpinApprox[pVal_,subleading_,z_][expr_] replaces k[1-z] and k^(1,0,0,0)[1-z]-fucntions in 'expr' with the sum over spin of its leading term in large spin expansion. It assumes that only half of the blocks are present
in the expression 'expr', in other words terms k[\[Rho]+l,a,b,c][1-zb] are dropped. Plugs the coefficients 'cs' and 'csd' in the large spin 'l' limit. 
If the option 'subleading'=True, the expression will give the subleading term in  '1/l' expansion.";

largeSpinApprox[pVal_,subleading_,z_][expr_]:=largeSpinExpand[pVal,subleading,z][expr]//largeSpinSum[z]



kFunctionExpandUnevaluated::usage="kFunctionExpandUnevaluated[N_,z_][expr_] expands k[z], k^(1,0,0,0)[z] and k[1-z] functions in 'expr' around 'z=0' up to order 'N',
It gives the answer in terms of unevaluated functions dkFunctionExpansion and kFunctionExpansion and 'N' can be just a symbol.";

kFunctionExpandUnevaluated[N_,z_][expr_]:=Module[{firststep,exprExpanded,power,expan0,min0},
firststep=expr/.{HoldPattern[\!\(\*
TagBox[
StyleBox[
RowBox[{"Times", "[", 
RowBox[{"t__", ",", 
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", "s__", "]"}], "[", "k", "]"}], "[", "x__", "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)[v_]]:>t Derivative[s][k][x][v]};
exprExpanded=Expand[Expand[PowerExpand[firststep,Assumptions->z>0],z],{k[\[Rho]_,a_,b_,c_][z],Derivative[1,0,0,0][k][\[Rho]_,a_,b_,c_][z],k[\[Rho]_,a_,b_,c_][1-z]}];
expan0=exprExpanded/.{z^Y_. A_. k[\[Rho]_,a_,b_,c_][z]:>power[Simplify[Y+\[Rho]]],A_.  k[\[Rho]_,a_,b_,c_][z]:>power[Simplify[\[Rho]]],
z^Y_. A_. Derivative[1,0,0,0][k][\[Rho]_,a_,b_,c_][z]:>power[Simplify[Y+\[Rho]]],A_. Derivative[1,0,0,0][k][\[Rho]_,a_,b_,c_][z]:>power[Simplify[\[Rho]]],
z^Y_.A_.  k[\[Rho]_,a_,b_,c_][1-z]:>power[Simplify[Y]],A_.  k[\[Rho]_,a_,b_,c_][1-z]:>power[0]}/.{A_. power[Y_]:>power[Y]};
min0=Simplify[Min[Table[expan0[[i]]/.{A_. power[Y_]:>Y},{i,1,Length[expan0]}]],Assumptions->l>=0];
(**)
exprExpanded/.{A_. z^X_. Derivative[1,0,0,0][k][\[Rho]_,a_,b_,c_][z]:>z^(X+\[Rho])dkFunctionExpansion[Simplify[SeriesCoefficient[A,{z,0,m0}],Assumptions->m0>=0&&z<1],a,b,c,\[Rho],Expand[N+min0-\[Rho]-X]][z],
A_. Derivative[1,0,0,0][k][\[Rho]_,a_,b_,c_][z]:>z^\[Rho] dkFunctionExpansion[Simplify[SeriesCoefficient[A,{z,0,m0}],Assumptions->m0>=0&&z<1],a,b,c,\[Rho],Expand[N+min0-\[Rho]]][z],
A_. z^X_. k[\[Rho]_,a_,b_,c_][z]:>z^(X+\[Rho])kFunctionExpansion[Simplify[SeriesCoefficient[A,{z,0,m0}],Assumptions->m0>=0&&z<1],a,b,c,\[Rho],Expand[N+min0-\[Rho]-X]][{z,0}],
A_. k[\[Rho]_,a_,b_,c_][z]:>z^\[Rho] kFunctionExpansion[Simplify[SeriesCoefficient[A,{z,0,m0}],Assumptions->m0>=0&&z<1],a,b,c,\[Rho],Expand[N+min0-\[Rho]]][{z,0}],A_. z^X_. k[\[Rho]_,a_,b_,c_][1-z]:>
z^X kFunctionExpansion[Simplify[SeriesCoefficient[A (1-z)^\[Rho],{z,0,m0}],Assumptions->m0>=0&&z<1],a,b,c,\[Rho],Expand[N+min0-X]][{z,1}],
A_. k[\[Rho]_,a_,b_,c_][1-z]:>kFunctionExpansion[Simplify[SeriesCoefficient[A (1-z)^\[Rho],{z,0,m0}],Assumptions->m0>=0&&z<1],a,b,c,\[Rho],Expand[N+min0]][{z,1}]}]


plugkFunctionExpansions::usage="plugkFunctionExpansions[expr_] plugs the functions the explicit forms of 'dkFunctionExpansion[x]', 'kFunctionExpansion[{x,0}]' 
and 'kFunctionExpansion[{x,0}]' in 'expr'. ";

plugkFunctionExpansions[expr_]:=expr/.{dkFunctionExpansion[termFuncofm_,a_,b_,c_,\[Rho]0_,power_][z_]:>  Sum[termFuncofm (Pochhammer[a+\[Rho]0,n0] Pochhammer[b+\[Rho]0,n0] )/(Pochhammer[c+2 \[Rho]0,n0](n0!))
z^(n0+m0)((Log[z]-PolyGamma[0,a+\[Rho]0]-PolyGamma[0,b+\[Rho]0]+PolyGamma[0,a+n0+\[Rho]0]+PolyGamma[0,b+n0+\[Rho]0]+2 PolyGamma[0,c+2\[Rho]0]-2 PolyGamma[0,c+n0+2\[Rho]0])),{m0,0,power},{n0,0,power-m0}],
kFunctionExpansion[termFuncofm_,a_,b_,c_,\[Rho]_,power_][{z_,i_}]/;i==0 :> Sum[termFuncofm (Pochhammer[\[Rho]+a,n0]Pochhammer[\[Rho]+b,n0])/(Pochhammer[2\[Rho]+c,n0](n0)!)z^(n0+m0),{m0,0,power},{n0,0,power-m0}],
kFunctionExpansion[termFuncofm_,a_,b_,c_,\[Rho]_,power_][{z_,i_}]/;i==1 :> Sum[termFuncofm(Gamma[2\[Rho]+a+b]/(Gamma[\[Rho]+a]Gamma[\[Rho]+b]))((Pochhammer[\[Rho]+a,n0]Pochhammer[\[Rho]+b,n0])/Gamma[1+n0]^2)
(2PolyGamma[0,n0+1]-PolyGamma[0,\[Rho]+a+n0]-PolyGamma[0,\[Rho]+b+n0]-Log[z])z^(n0+m0),{m0,0,power},{n0,0,power-m0}]}


simplifykFunctionExpansions::usage="manipulates expressions of 'kFunctionExpansion' and 'dkFunctionExpansion' without pluging their explicit expressions";

simplifykFunctionExpansions[expr_]:=expr/.{
dkFunctionExpansion[0,a_,b_,c_,\[Rho]0_,power_][z_]:> 0,
kFunctionExpansion[0,a_,b_,c_,\[Rho]_,power_][{z_,i_}]:> 0
}



kFunctionExpand::usage="kFunctionExpand[N_,z_][expr_] expands k[z], k^(1,0,0,0)[z] and k[1-z] functions in 'expr' around 'z=0' up to order 'N', 'N' is a non-negative integer .";

kFunctionExpand[N_,z_][expr_]:=kFunctionExpandUnevaluated[N,z][expr]//plugkFunctionExpansions


Protect[tw,m0,besselK,kFunctionExpansion,dkFunctionExpansion];

